Z boson pole mass at two-loop order in the pure MS-bar scheme

I obtain the complex pole squared mass of the Z boson at full two-loop order in the Standard Model in the pure MS-bar renormalization scheme. The input parameters are the running gauge couplings, the top-quark Yukawa coupling, the Higgs self-coupling, and the vacuum expectation value that minimizes the Landau gauge effective potential. The effects of non-zero Goldstone boson mass are resummed. Within a reasonable range of renormalization scale choices, the scale dependence of the computed pole mass is found to be comparable to the current experimental uncertainty, but the true theoretical error is likely somewhat larger.

==> anc/coefficients.txt <==
(***************************************************************************
This file contains the terms in the non-QCD part of the 2-loop
contribution to the Z boson pole squared mass in the Standard Model,
eq. (2.30) in the paper "The Z boson pole mass at two-loop order
in the pure $\MSbar$ scheme" by Stephen P. Martin.

In this file, Nc = nQ = nu = nd = nL = ne = 3 in the Standard Model. 
Here nQ, nu, nd, nL, and ne are the numbers of generations of each type of
two-component quark and lepton fields, and Nc is the number of colors. 

v2 = v^2, where v = Landau gauge VEV at the minimum of the effective potential
W = g^2 v^2/4;
Z = (g^2 + gp^2) v^2/4;
h = 2 lambda v^2;
t = yt^2 v^2/2;

Also, At = A[t]; B0t = B[0,t]; MhtZtt = M[h,t,Z,t,t]; etc.

This file can be read into Mathematica.
****************************************************************************)

DeltaZ2nonQCD = co1 + Ah*coAh + At*coAt + AW*coAW + AZ*coAZ + 
     B00*coB00 + BhZ*coBhZ + Btt*coBtt + BWW*coBWW + 
     I00h*coI00h + I00t*coI00t + I00W*coI00W + I00Z*coI00Z + 
     I0hW*coI0hW + I0hZ*coI0hZ + I0tW*coI0tW + I0WZ*coI0WZ + 
     Ihhh*coIhhh + Ihtt*coIhtt + IhWW*coIhWW + IhZZ*coIhZZ + 
     IttZ*coIttZ + IWWZ*coIWWZ + M00000*coM00000 + 
     M0000W*coM0000W + M0000Z*coM0000Z + M0t0tW*coM0t0tW + 
     M0W0W0*coM0W0W0 + M0W0Wt*coM0W0Wt + MhhZZh*coMhhZZh + 
     MhtZtt*coMhtZtt + MhWZWW*coMhWZWW + MhZZhZ*coMhZZhZ + 
     Mtttt0*coMtttt0 + Mtttth*coMtttth + MttttZ*coMttttZ + 
     MtWtW0*coMtWtW0 + MWWWW0*coMWWWW0 + MWWWWh*coMWWWWh + 
     MWWWWZ*coMWWWWZ + S00h*coS00h + S00W*coS00W + S0tW*coS0tW + 
     ShhZ*coShhZ + Shtt*coShtt + ShWW*coShWW + SttZ*coSttZ + 
     SWWZ*coSWWZ + SZZZ*coSZZZ + Tbar0tt*coTbar0tt + 
     Tbar0WW*coTbar0WW + Th00*coTh00 + ThhZ*coThhZ + 
     Thtt*coThtt + ThWW*coThWW + Tt0W*coTt0W + Ttht*coTtht + 
     TttZ*coTttZ + TW00*coTW00 + TW0t*coTW0t + TWhW*coTWhW + 
     TWWZ*coTWWZ + TZ00*coTZ00 + UhZ00*coUhZ00 + UhZhZ*coUhZhZ + 
     UhZtt*coUhZtt + UhZWW*coUhZWW + Utt0W*coUtt0W + 
     Uttht*coUttht + UtttZ*coUtttZ + UWW00*coUWW00 + 
     UWW0t*coUWW0t + UWWhW*coUWWhW + UWWWZ*coUWWWZ + 
     UZhhh*coUZhhh + UZhtt*coUZhtt + UZhWW*coUZhWW + 
     UZhZZ*coUZhZZ + Ah^2*coAhAh + Ah*At*coAhAt + 
     Ah*AW*coAhAW + Ah*AZ*coAhAZ + Ah*B00*coAhB00 + 
     Ah*BhZ*coAhBhZ + Ah*Btt*coAhBtt + Ah*BWW*coAhBWW + 
     At^2*coAtAt + At*AW*coAtAW + At*AZ*coAtAZ + 
     At*B00*coAtB00 + At*BhZ*coAtBhZ + At*Btt*coAtBtt + 
     At*BWW*coAtBWW + AW^2*coAWAW + AW*AZ*coAWAZ + 
     AW*B00*coAWB00 + AW*BhZ*coAWBhZ + AW*Btt*coAWBtt + 
     AW*BWW*coAWBWW + AZ^2*coAZAZ + AZ*B00*coAZB00 + 
     AZ*BhZ*coAZBhZ + AZ*Btt*coAZBtt + AZ*BWW*coAZBWW + 
     B00^2*coB00B00 + B00*BhZ*coB00BhZ + B00*Btt*coB00Btt + 
     B00*BWW*coB00BWW + BhZ^2*coBhZBhZ + BhZ*Btt*coBhZBtt + 
     BhZ*BWW*coBhZBWW + Btt^2*coBttBtt + Btt*BWW*coBttBWW + 
     BWW^2*coBWWBWW
  
co1 = ((49115*h^3)/4608 + (53*h^3*Nc*nd)/2592 + (53*h^3*ne)/288 + 
      (53*h^3*nL)/576 + (53*h^3*Nc*nQ)/5184 + (53*h^3*Nc*nu)/648 - 
      (1687*h^2*Nc*t)/432 - (929*h*Nc*t^2)/216 - (14*Nc*t^3)/3 + 
      (35*h^2*W)/144 + (100*h^2*Nc*W)/27 + (25*h^2*Nc*nd*W)/108 + 
      (25*h^2*ne*W)/12 + (25*h^2*nL*W)/24 + (25*h^2*Nc*nQ*W)/216 + 
      (25*h^2*Nc*nu*W)/27 - (1810*h*Nc*t*W)/81 - (11546*Nc*t^2*W)/243 + 
      (160*Nc^2*t^2*W)/9 - (12115*h*W^2)/144 - (32*h*Nc*W^2)/9 + 
      (427*h*Nc*nd*W^2)/486 + (427*h*ne*W^2)/54 + (427*h*nL*W^2)/54 + 
      (2135*h*Nc*nQ*W^2)/486 + (854*h*Nc*nu*W^2)/243 + (7654*Nc*t*W^2)/81 + 
      (1696*Nc^2*t*W^2)/81 - (3352*Nc^2*nd*t*W^2)/729 - 
      (3352*Nc*ne*t*W^2)/81 - (1816*Nc*nL*t*W^2)/81 - 
      (2936*Nc^2*nQ*t*W^2)/729 - (13408*Nc^2*nu*t*W^2)/729 - 754*W^3 + 
      (5332*Nc*W^3)/81 - (1280*Nc^2*W^3)/243 + (5272*Nc*nd*W^3)/729 + 
      (416*Nc^2*nd*W^3)/729 - (832*Nc^2*nd^2*W^3)/6561 - (4136*ne*W^3)/81 + 
      (416*Nc*ne*W^3)/81 - (1664*Nc*nd*ne*W^3)/729 - (832*ne^2*W^3)/81 + 
      (2524*nL*W^3)/81 + (32*Nc*nL*W^3)/9 - (1216*Nc*nd*nL*W^3)/729 - 
      (1216*ne*nL*W^3)/81 - (128*nL^2*W^3)/27 + (54908*Nc*nQ*W^3)/729 + 
      (928*Nc^2*nQ*W^3)/729 - (4288*Nc^2*nd*nQ*W^3)/6561 - 
      (4288*Nc*ne*nQ*W^3)/729 - (2048*Nc*nL*nQ*W^3)/729 - 
      (640*Nc^2*nQ^2*W^3)/6561 + (6976*Nc*nu*W^3)/729 + 
      (1664*Nc^2*nu*W^3)/729 - (6656*Nc^2*nd*nu*W^3)/6561 - 
      (6656*Nc*ne*nu*W^3)/729 - (4864*Nc*nL*nu*W^3)/729 - 
      (17152*Nc^2*nQ*nu*W^3)/6561 - (13312*Nc^2*nu^2*W^3)/6561 + 
      (160*Nc*W^4)/(27*t) - (106*h^4*Nc*nd + 954*h^4*ne + 477*h^4*nL + 
        53*h^4*Nc*nQ + 424*h^4*Nc*nu + 300*h^3*Nc*t + 4584*h^2*Nc*t^2 - 
        20736*h*Nc*t^3 - 848*h^3*Nc*nd*W - 7632*h^3*ne*W - 3816*h^3*nL*W - 
        424*h^3*Nc*nQ*W - 3392*h^3*Nc*nu*W - 21120*h^2*Nc*t*W - 
        61440*h*Nc*t^2*W + 1696*h^2*Nc*nd*W^2 + 15264*h^2*ne*W^2 + 
        15264*h^2*nL*W^2 + 8480*h^2*Nc*nQ*W^2 + 6784*h^2*Nc*nu*W^2 + 
        67584*h*Nc*t*W^2 + 196608*Nc*t^2*W^2)/(5184*(h - 4*Z)) - 
      (14267*h^4 + 8672*h^3*W - 109152*h^2*W^2 - 310272*h*W^3 - 589824*W^4)/
       (4608*(h - 4*Z)) - (16384*Nc*t^2*W^4)/(243*Z^3) - 
      (8192*Nc^2*t^2*W^4)/(243*Z^3) + (2048*Nc*t*W^5)/(9*Z^3) + 
      (128*W^6)/Z^3 - (16*h^3*W^2)/(3*Z^2) - (320*h^2*Nc*t*W^2)/(27*Z^2) - 
      (128*h*Nc*t^2*W^2)/(27*Z^2) + (496*Nc*t^3*W^2)/(9*Z^2) + 
      (104*h^2*W^3)/(3*Z^2) + (49312*Nc*t^2*W^3)/(243*Z^2) + 
      (57344*Nc^2*t^2*W^3)/(729*Z^2) + (80*h*W^4)/(3*Z^2) - 
      (85072*Nc*t*W^4)/(243*Z^2) + (2048*Nc^2*t*W^4)/(243*Z^2) - 
      (512*Nc^2*nd*t*W^4)/(729*Z^2) - (512*Nc*ne*t*W^4)/(81*Z^2) - 
      (512*Nc*nL*t*W^4)/(81*Z^2) - (2560*Nc^2*nQ*t*W^4)/(729*Z^2) - 
      (2048*Nc^2*nu*t*W^4)/(729*Z^2) + (13664*W^5)/(9*Z^2) - 
      (640*Nc*W^5)/(27*Z^2) + (64*Nc*nd*W^5)/(27*Z^2) + (64*ne*W^5)/(3*Z^2) - 
      (32*nL*W^5)/Z^2 - (736*Nc*nQ*W^5)/(27*Z^2) + (256*Nc*nu*W^5)/(27*Z^2) - 
      (11*h^4)/(12*Z) + (64*Nc*t^4)/(9*Z) - (43*h^3*W)/(3*Z) + 
      (400*h^2*Nc*t*W)/(27*Z) + (160*h*Nc*t^2*W)/(27*Z) - 
      (160*Nc*t^3*W)/(9*Z) + (160*h^2*W^2)/(9*Z) - (80*h^2*Nc*W^2)/(27*Z) - 
      (16*h^2*Nc*nd*W^2)/(81*Z) - (16*h^2*ne*W^2)/(9*Z) - 
      (16*h^2*nL*W^2)/(9*Z) - (80*h^2*Nc*nQ*W^2)/(81*Z) - 
      (64*h^2*Nc*nu*W^2)/(81*Z) + (1184*h*Nc*t*W^2)/(81*Z) - 
      (6316*Nc*t^2*W^2)/(81*Z) - (1664*Nc^2*t^2*W^2)/(27*Z) - 
      (92*h*W^3)/(9*Z) + (2972*Nc*t*W^3)/(243*Z) - (5120*Nc^2*t*W^3)/
       (243*Z) + (6272*Nc^2*nd*t*W^3)/(2187*Z) + (6272*Nc*ne*t*W^3)/(243*Z) + 
      (3712*Nc*nL*t*W^3)/(243*Z) + (8320*Nc^2*nQ*t*W^3)/(2187*Z) + 
      (25088*Nc^2*nu*t*W^3)/(2187*Z) + (9752*W^4)/(9*Z) + 
      (3520*Nc*W^4)/(243*Z) + (512*Nc^2*W^4)/(243*Z) - 
      (1600*Nc*nd*W^4)/(243*Z) - (128*Nc^2*nd*W^4)/(729*Z) + 
      (64*Nc^2*nd^2*W^4)/(2187*Z) - (320*ne*W^4)/(27*Z) - 
      (128*Nc*ne*W^4)/(81*Z) + (128*Nc*nd*ne*W^4)/(243*Z) + 
      (64*ne^2*W^4)/(27*Z) + (904*nL*W^4)/(27*Z) - (128*Nc*nL*W^4)/(81*Z) + 
      (128*Nc*nd*nL*W^4)/(243*Z) + (128*ne*nL*W^4)/(27*Z) + 
      (64*nL^2*W^4)/(27*Z) + (616*Nc*nQ*W^4)/(243*Z) - 
      (640*Nc^2*nQ*W^4)/(729*Z) + (640*Nc^2*nd*nQ*W^4)/(2187*Z) + 
      (640*Nc*ne*nQ*W^4)/(243*Z) + (640*Nc*nL*nQ*W^4)/(243*Z) + 
      (1600*Nc^2*nQ^2*W^4)/(2187*Z) - (4480*Nc*nu*W^4)/(243*Z) - 
      (512*Nc^2*nu*W^4)/(729*Z) + (512*Nc^2*nd*nu*W^4)/(2187*Z) + 
      (512*Nc*ne*nu*W^4)/(243*Z) + (512*Nc*nL*nu*W^4)/(243*Z) + 
      (2560*Nc^2*nQ*nu*W^4)/(2187*Z) + (1024*Nc^2*nu^2*W^4)/(2187*Z) - 
      (128*Nc*W^5)/(9*t*Z) + (3683*h^2*Z)/1152 - (233*h^2*Nc*Z)/108 - 
      (25*h^2*Nc*nd*Z)/216 - (25*h^2*ne*Z)/24 - (25*h^2*nL*Z)/48 - 
      (25*h^2*Nc*nQ*Z)/432 - (25*h^2*Nc*nu*Z)/54 + (1997*h*Nc*t*Z)/324 + 
      (22087*Nc*t^2*Z)/486 - (476*Nc^2*t^2*Z)/729 - (8*Nc*t^3*Z)/h + 
      (2*h^3*Z)/(3*W) - (4*Nc*t^3*Z)/(3*W) + (884*h*W*Z)/27 + 
      (40*h*Nc*W*Z)/9 - (427*h*Nc*nd*W*Z)/243 - (427*h*ne*W*Z)/27 - 
      (427*h*nL*W*Z)/54 - (427*h*Nc*nQ*W*Z)/486 - (1708*h*Nc*nu*W*Z)/243 + 
      (10744*Nc*t*W*Z)/243 - (2360*Nc^2*t*W*Z)/243 + 
      (2480*Nc^2*nd*t*W*Z)/729 + (2480*Nc*ne*t*W*Z)/81 + 
      (1240*Nc*nL*t*W*Z)/81 + (1240*Nc^2*nQ*t*W*Z)/729 + 
      (9920*Nc^2*nu*t*W*Z)/729 - (31931*W^2*Z)/108 - (13165*Nc*W^2*Z)/162 + 
      (424*Nc^2*W^2*Z)/81 - (1376*Nc*nd*W^2*Z)/243 - 
      (166*Nc^2*nd*W^2*Z)/243 + (448*Nc^2*nd^2*W^2*Z)/2187 + 
      (352*ne*W^2*Z)/27 - (166*Nc*ne*W^2*Z)/27 + (896*Nc*nd*ne*W^2*Z)/243 + 
      (448*ne^2*W^2*Z)/27 - (200*nL*W^2*Z)/27 - (274*Nc*nL*W^2*Z)/81 + 
      (512*Nc*nd*nL*W^2*Z)/243 + (512*ne*nL*W^2*Z)/27 + (16*nL^2*W^2*Z)/3 - 
      (5584*Nc*nQ*W^2*Z)/243 - (158*Nc^2*nQ*W^2*Z)/243 + 
      (1024*Nc^2*nd*nQ*W^2*Z)/2187 + (1024*Nc*ne*nQ*W^2*Z)/243 + 
      (544*Nc*nL*nQ*W^2*Z)/243 + (400*Nc^2*nQ^2*W^2*Z)/2187 - 
      (2912*Nc*nu*W^2*Z)/243 - (664*Nc^2*nu*W^2*Z)/243 + 
      (3584*Nc^2*nd*nu*W^2*Z)/2187 + (3584*Nc*ne*nu*W^2*Z)/243 + 
      (2048*Nc*nL*nu*W^2*Z)/243 + (4096*Nc^2*nQ*nu*W^2*Z)/2187 + 
      (7168*Nc^2*nu^2*W^2*Z)/2187 + (12*W^3*Z)/h + (872*Nc*W^3*Z)/(27*t) - 
      (407*h*Z^2)/864 - (41*h*Nc*Z^2)/36 + (427*h*Nc*nd*Z^2)/486 + 
      (427*h*ne*Z^2)/54 + (427*h*nL*Z^2)/108 + (427*h*Nc*nQ*Z^2)/972 + 
      (854*h*Nc*nu*Z^2)/243 - (4571*Nc*t*Z^2)/243 + (425*Nc^2*t*Z^2)/243 - 
      (2120*Nc^2*nd*t*Z^2)/2187 - (2120*Nc*ne*t*Z^2)/243 - 
      (1060*Nc*nL*t*Z^2)/243 - (1060*Nc^2*nQ*t*Z^2)/2187 - 
      (8480*Nc^2*nu*t*Z^2)/2187 + (10*Nc*t^2*Z^2)/h - (h^2*Z^2)/(6*W) + 
      (Nc*t^2*Z^2)/(3*W) + (8927*W*Z^2)/216 + (69841*Nc*W*Z^2)/1944 - 
      (590*Nc^2*W*Z^2)/243 + (1000*Nc*nd*W*Z^2)/243 + 
      (260*Nc^2*nd*W*Z^2)/729 - (320*Nc^2*nd^2*W*Z^2)/2187 + 
      (1832*ne*W*Z^2)/27 + (260*Nc*ne*W*Z^2)/81 - (640*Nc*nd*ne*W*Z^2)/243 - 
      (320*ne^2*W*Z^2)/27 + (274*nL*W*Z^2)/27 + (130*Nc*nL*W*Z^2)/81 - 
      (320*Nc*nd*nL*W*Z^2)/243 - (320*ne*nL*W*Z^2)/27 - (80*nL^2*W*Z^2)/27 - 
      (70*Nc*nQ*W*Z^2)/243 + (130*Nc^2*nQ*W*Z^2)/729 - 
      (320*Nc^2*nd*nQ*W*Z^2)/2187 - (320*Nc*ne*nQ*W*Z^2)/243 - 
      (160*Nc*nL*nQ*W*Z^2)/243 - (80*Nc^2*nQ^2*W*Z^2)/2187 + 
      (5248*Nc*nu*W*Z^2)/243 + (1040*Nc^2*nu*W*Z^2)/729 - 
      (2560*Nc^2*nd*nu*W*Z^2)/2187 - (2560*Nc*ne*nu*W*Z^2)/243 - 
      (1280*Nc*nL*nu*W*Z^2)/243 - (1280*Nc^2*nQ*nu*W*Z^2)/2187 - 
      (5120*Nc^2*nu^2*W*Z^2)/2187 + (W^2*Z^2)/h - (394*Nc*W^2*Z^2)/(9*t) + 
      (35873*Z^3)/2592 - (527*Nc*Z^3)/81 + (425*Nc^2*Z^3)/972 - 
      (1072*Nc*nd*Z^3)/729 - (50*Nc^2*nd*Z^3)/729 + (256*Nc^2*nd^2*Z^3)/
       6561 - (3184*ne*Z^3)/81 - (50*Nc*ne*Z^3)/81 + (512*Nc*nd*ne*Z^3)/729 + 
      (256*ne^2*Z^3)/81 - (701*nL*Z^3)/81 - (25*Nc*nL*Z^3)/81 + 
      (256*Nc*nd*nL*Z^3)/729 + (256*ne*nL*Z^3)/81 + (64*nL^2*Z^3)/81 - 
      (437*Nc*nQ*Z^3)/729 - (25*Nc^2*nQ*Z^3)/729 + (256*Nc^2*nd*nQ*Z^3)/
       6561 + (256*Nc*ne*nQ*Z^3)/729 + (128*Nc*nL*nQ*Z^3)/729 + 
      (64*Nc^2*nQ^2*Z^3)/6561 - (7456*Nc*nu*Z^3)/729 - 
      (200*Nc^2*nu*Z^3)/729 + (2048*Nc^2*nd*nu*Z^3)/6561 + 
      (2048*Nc*ne*nu*Z^3)/729 + (1024*Nc*nL*nu*Z^3)/729 + 
      (1024*Nc^2*nQ*nu*Z^3)/6561 + (4096*Nc^2*nu^2*Z^3)/6561 + 
      (560*Nc*W*Z^3)/(27*t) + (13*Z^4)/(2*h) - (107*Nc*Z^4)/(27*t) + 
      Z^4/(2*W) + (21*Z^4)/(32*(4*W - Z)) - (Nc*t^2*(16*t - 5*Z)*(2*t + Z)^2)/
       (9*(t - W)*Z) + (h^2*(12*h^3 - 55*h^2*Z + 17*h*Z^2 - 64*Z^3))/
       (48*(h - 4*W)*Z) - (Nc*(-24192*h^2*W^2 - 504576*W^4 - 12288*Nc*W^4 + 
         1024*Nc*nd*W^4 + 9216*ne*W^4 + 9216*nL*W^4 + 5120*Nc*nQ*W^4 + 
         4096*Nc*nu*W^4 + 30240*h^2*W*Z + 31104*h*W^2*Z + 1237248*W^3*Z + 
         30720*Nc*W^3*Z - 3328*Nc*nd*W^3*Z - 29952*ne*W^3*Z - 
         20736*nL*W^3*Z - 7424*Nc*nQ*W^3*Z - 13312*Nc*nu*W^3*Z - 
         9450*h^2*Z^2 - 38880*h*W*Z^2 - 1169460*W^2*Z^2 - 30528*Nc*W^2*Z^2 + 
         3984*Nc*nd*W^2*Z^2 + 35856*ne*W^2*Z^2 + 19728*nL*W^2*Z^2 + 
         3792*Nc*nQ*W^2*Z^2 + 15936*Nc*nu*W^2*Z^2 + 12150*h*Z^3 + 
         503541*W*Z^3 + 14160*Nc*W*Z^3 - 2080*Nc*nd*W*Z^3 - 18720*ne*W*Z^3 - 
         9360*nL*W*Z^3 - 1040*Nc*nQ*W*Z^3 - 8320*Nc*nu*W*Z^3 - 81900*Z^4 - 
         2550*Nc*Z^4 + 400*Nc*nd*Z^4 + 3600*ne*Z^4 + 1800*nL*Z^4 + 
         200*Nc*nQ*Z^4 + 1600*Nc*nu*Z^4))/(5832*(4*t - Z)))/v^4
 
coAh = ((-631*h^2)/64 - (2*h^2*Nc*nd)/81 - (2*h^2*ne)/9 - (h^2*nL)/9 - 
      (h^2*Nc*nQ)/81 - (8*h^2*Nc*nu)/81 + (179*h*Nc*t)/162 - (38*Nc*t^2)/27 + 
      (2149*h*W)/54 - (140*h*Nc*W)/27 + (32*h*Nc*nd*W)/243 + (32*h*ne*W)/27 + 
      (16*h*nL*W)/27 + (16*h*Nc*nQ*W)/243 + (128*h*Nc*nu*W)/243 + 
      (1840*Nc*t*W)/81 - (536*W^2)/9 + (32*Nc*W^2)/9 + 
      (h*(1655*h^2 + 1088*h*W - 17280*W^2))/(576*(h - 4*Z)) + 
      (h*(4*h^2*Nc*nd + 36*h^2*ne + 18*h^2*nL + 2*h^2*Nc*nQ + 16*h^2*Nc*nu - 
         81*h*Nc*t - 32*h*Nc*nd*W - 288*h*ne*W - 144*h*nL*W - 16*h*Nc*nQ*W - 
         128*h*Nc*nu*W + 64*Nc*nd*W^2 + 576*ne*W^2 + 576*nL*W^2 + 
         320*Nc*nQ*W^2 + 256*Nc*nu*W^2))/(162*(h - 4*Z)) + 
      (16*h^2*W^2)/(3*Z^2) + (448*h*Nc*t*W^2)/(81*Z^2) - 
      (512*Nc*t^2*W^2)/(27*Z^2) - (24*h*W^3)/Z^2 + (64*W^4)/Z^2 + 
      (11*h^3)/(12*Z) + (43*h^2*W)/(3*Z) - (560*h*Nc*t*W)/(81*Z) + 
      (640*Nc*t^2*W)/(27*Z) - (476*h*W^2)/(9*Z) + (112*h*Nc*W^2)/(27*Z) + 
      (8*h*Nc*nd*W^2)/(243*Z) + (8*h*ne*W^2)/(27*Z) + (8*h*nL*W^2)/(27*Z) + 
      (40*h*Nc*nQ*W^2)/(243*Z) + (32*h*Nc*nu*W^2)/(243*Z) - 
      (1472*Nc*t*W^2)/(81*Z) + (880*W^3)/(9*Z) - (2863*h*Z)/432 + 
      (283*h*Nc*Z)/108 - (16*h*Nc*nd*Z)/243 - (16*h*ne*Z)/27 - 
      (8*h*nL*Z)/27 - (8*h*Nc*nQ*Z)/243 - (64*h*Nc*nu*Z)/243 - 
      (782*Nc*t*Z)/81 - (4*Nc*t^2*Z)/h - (2*h^2*Z)/(3*W) - (103*W*Z)/18 - 
      (40*Nc*W*Z)/9 + (22*W^2*Z)/h - (407*Z^2)/36 + (25*Nc*Z^2)/18 + 
      (11*Z^3)/h + (Nc*(-8*W + 5*Z)^2*(-5*h + 6*Z))/(108*(4*t - Z)) - 
      (h^2*(6*h^2 - 5*h*Z - 13*Z^2))/(24*(h - 4*W)*Z))/v^4
 
coAt = ((-17*h^2*Nc)/36 + (20*h*Nc*t)/3 + 6*Nc*t^2 - (880*h*Nc*W)/81 - 
      (5824*Nc*t*W)/243 + (320*Nc^2*t*W)/9 + (25264*Nc*W^2)/81 - 
      (3352*Nc^2*nd*W^2)/729 - (3352*Nc*ne*W^2)/81 - (1816*Nc*nL*W^2)/81 - 
      (2936*Nc^2*nQ*W^2)/729 - (13408*Nc^2*nu*W^2)/729 - 
      (11968*Nc*W^3)/(81*t) + (Nc*(51*h^3 + 136*h^2*t - 432*h*t^2 - 
         480*h^2*W - 1280*h*t*W + 1536*h*W^2 + 4096*t*W^2))/(108*(h - 4*Z)) + 
      (16384*Nc*t*W^4)/(243*Z^3) - (16384*Nc^2*t*W^4)/(243*Z^3) + 
      (2048*Nc*W^5)/(9*Z^3) + (640*h*Nc*t*W^2)/(27*Z^2) - 
      (496*Nc*t^2*W^2)/(9*Z^2) - (45136*Nc*t*W^3)/(243*Z^2) + 
      (114688*Nc^2*t*W^3)/(729*Z^2) - (47456*Nc*W^4)/(243*Z^2) - 
      (512*Nc^2*nd*W^4)/(729*Z^2) - (512*Nc*ne*W^4)/(81*Z^2) - 
      (512*Nc*nL*W^4)/(81*Z^2) - (2560*Nc^2*nQ*W^4)/(729*Z^2) - 
      (2048*Nc^2*nu*W^4)/(729*Z^2) - (32*Nc*t^3)/(9*Z) - 
      (800*h*Nc*t*W)/(27*Z) + (64*Nc*t^2*W)/(3*Z) + (992*h*Nc*W^2)/(81*Z) + 
      (10624*Nc*t*W^2)/(81*Z) - (3328*Nc^2*t*W^2)/(27*Z) - 
      (42640*Nc*W^3)/(243*Z) + (6272*Nc^2*nd*W^3)/(2187*Z) + 
      (6272*Nc*ne*W^3)/(243*Z) + (3712*Nc*nL*W^3)/(243*Z) + 
      (8320*Nc^2*nQ*W^3)/(2187*Z) + (25088*Nc^2*nu*W^3)/(2187*Z) + 
      (5248*Nc*W^4)/(81*t*Z) + (829*h*Nc*Z)/162 - (9289*Nc*t*Z)/486 - 
      (952*Nc^2*t*Z)/729 + (8*Nc*t^2*Z)/h + (4*Nc*t^2*Z)/(3*W) - 
      (59165*Nc*W*Z)/486 + (2480*Nc^2*nd*W*Z)/729 + (2480*Nc*ne*W*Z)/81 + 
      (1240*Nc*nL*W*Z)/81 + (1240*Nc^2*nQ*W*Z)/729 + (9920*Nc^2*nu*W*Z)/729 + 
      (3592*Nc*W^2*Z)/(27*t) + (32159*Nc*Z^2)/1944 - 
      (2120*Nc^2*nd*Z^2)/2187 - (2120*Nc*ne*Z^2)/243 - (1060*Nc*nL*Z^2)/243 - 
      (1060*Nc^2*nQ*Z^2)/2187 - (8480*Nc^2*nu*Z^2)/2187 - 
      (4480*Nc*W*Z^2)/(81*t) + (856*Nc*Z^3)/(81*t) + 
      (8*Nc*t^2*(2*t + Z)^2)/(9*(t - W)*Z) + 
      (Nc*(663552*W^5 - 1142784*W^4*Z + 4096*Nc*nd*W^4*Z + 36864*ne*W^4*Z + 
         36864*nL*W^4*Z + 20480*Nc*nQ*W^4*Z + 16384*Nc*nu*W^4*Z - 
         20736*h*W^2*Z^2 + 754560*W^3*Z^2 - 13312*Nc*nd*W^3*Z^2 - 
         119808*ne*W^3*Z^2 - 82944*nL*W^3*Z^2 - 29696*Nc*nQ*W^3*Z^2 - 
         53248*Nc*nu*W^3*Z^2 + 25920*h*W*Z^3 - 511200*W^2*Z^3 + 
         15936*Nc*nd*W^2*Z^3 + 143424*ne*W^2*Z^3 + 78912*nL*W^2*Z^3 + 
         15168*Nc*nQ*W^2*Z^3 + 63744*Nc*nu*W^2*Z^3 - 8100*h*Z^4 + 
         355428*W*Z^4 - 8320*Nc*nd*W*Z^4 - 74880*ne*W*Z^4 - 37440*nL*W*Z^4 - 
         4160*Nc*nQ*W*Z^4 - 33280*Nc*nu*W*Z^4 - 87075*Z^5 + 1600*Nc*nd*Z^5 + 
         14400*ne*Z^5 + 7200*nL*Z^5 + 800*Nc*nQ*Z^5 + 6400*Nc*nu*Z^5))/
       (5832*(4*t - Z)*Z^2))/v^4
 
coAW = ((-113*h^2)/8 + (310*Nc*t^2)/27 + 27*h*W - (1712*Nc*t*W)/81 + 
      (17110*W^2)/9 - (20*Nc*W^2)/27 + (1904*Nc*nd*W^2)/243 + 
      (1904*ne*W^2)/27 + (1040*nL*W^2)/27 - (4016*Nc*nQ*W^2)/243 + 
      (7616*Nc*nu*W^2)/243 - (64*Nc*W^3)/(3*t) + 
      (9*h^3 + 80*h^2*W - 1712*h*W^2 - 3072*W^3)/(24*(h - 4*Z)) + 
      (2048*Nc*t*W^4)/(9*Z^3) - (1280*W^5)/Z^3 + (32*h^2*W^2)/(3*Z^2) - 
      (464*Nc*t^2*W^2)/(27*Z^2) - (272*h*W^3)/(3*Z^2) - 
      (26992*Nc*t*W^3)/(81*Z^2) - (11648*W^4)/(9*Z^2) - 
      (896*Nc*W^4)/(27*Z^2) + (64*Nc*nd*W^4)/(27*Z^2) + (64*ne*W^4)/(3*Z^2) + 
      (224*nL*W^4)/(3*Z^2) + (1376*Nc*nQ*W^4)/(27*Z^2) + 
      (256*Nc*nu*W^4)/(27*Z^2) + h^3/(2*Z) - (32*Nc*t^3)/(9*Z) + 
      (86*h^2*W)/(3*Z) - (704*Nc*t^2*W)/(27*Z) - (704*h*W^2)/(9*Z) + 
      (7552*Nc*t*W^2)/(81*Z) - (1472*W^3)/(3*Z) + (608*Nc*W^3)/(27*Z) - 
      (1856*Nc*nd*W^3)/(243*Z) - (1856*ne*W^3)/(27*Z) - (512*nL*W^3)/(27*Z) + 
      (10880*Nc*nQ*W^3)/(243*Z) - (7424*Nc*nu*W^3)/(243*Z) + 
      (128*Nc*W^4)/(9*t*Z) - (37*h*Z)/36 - (581*Nc*t*Z)/162 - 
      (4*h^2*Z)/(3*W) + (4*Nc*t^2*Z)/(3*W) - (4948*W*Z)/27 - (15*Nc*W*Z)/2 - 
      (544*Nc*nd*W*Z)/243 - (544*ne*W*Z)/27 - (464*nL*W*Z)/27 - 
      (848*Nc*nQ*W*Z)/243 - (2176*Nc*nu*W*Z)/243 - (12*W^2*Z)/h + 
      (88*Nc*W^2*Z)/(9*t) - (3815*Z^2)/108 + (25*Nc*Z^2)/216 - 
      (80*Nc*nd*Z^2)/243 - (80*ne*Z^2)/27 - (40*nL*Z^2)/27 - 
      (40*Nc*nQ*Z^2)/243 - (320*Nc*nu*Z^2)/243 - (4*Z^3)/(3*W) - 
      (21*Z^3)/(4*(4*W - Z)) + (8*Nc*t^2*(2*t + Z)^2)/(9*(t - W)*Z) - 
      (h^2*(6*h^2 - 5*h*Z - 13*Z^2))/(12*(h - 4*W)*Z) + 
      (Nc*(-8*W + 5*Z)^2*(-192*W^2 + 92*W*Z + Z^2))/(216*(4*t - Z)*Z))/v^4
 
coAZ = ((-89*h^2)/72 + (h^2*Nc*nd)/81 + (h^2*ne)/9 + (h^2*nL)/18 + 
      (h^2*Nc*nQ)/162 + (4*h^2*Nc*nu)/81 + (259*h*Nc*t)/162 - (4*Nc*t^2)/3 + 
      (121*h*W)/27 + (40*h*Nc*W)/27 - (104*h*Nc*nd*W)/243 - (104*h*ne*W)/27 - 
      (52*h*nL*W)/27 - (52*h*Nc*nQ*W)/243 - (416*h*Nc*nu*W)/243 + 
      (3040*Nc*t*W)/243 + (6685*W^2)/9 + (1856*Nc*W^2)/27 - 
      (1232*Nc*nd*W^2)/243 - (10448*ne*W^2)/27 - (2672*nL*W^2)/27 - 
      (1840*Nc*nQ*W^2)/243 - (18752*Nc*nu*W^2)/243 - (5120*Nc*W^3)/(81*t) - 
      (2*h^3*Nc*nd + 18*h^3*ne + 9*h^3*nL + h^3*Nc*nQ + 8*h^3*Nc*nu - 
        285*h^2*Nc*t + 324*h*Nc*t^2 - 16*h^2*Nc*nd*W - 144*h^2*ne*W - 
        72*h^2*nL*W - 8*h^2*Nc*nQ*W - 64*h^2*Nc*nu*W + 1920*h*Nc*t*W + 
        32*h*Nc*nd*W^2 + 288*h*ne*W^2 + 288*h*nL*W^2 + 160*h*Nc*nQ*W^2 + 
        128*h*Nc*nu*W^2 - 6144*Nc*t*W^2)/(162*(h - 4*Z)) + 
      (97*h^3 - 152*h^2*W + 1272*h*W^2 - 9216*W^3)/(72*(h - 4*Z)) + 
      (8192*Nc*t*W^4)/(243*Z^3) - (256*W^5)/Z^3 + (512*h*Nc*t*W^2)/(81*Z^2) - 
      (64*h*W^3)/(3*Z^2) - (20480*Nc*t*W^3)/(243*Z^2) - (5824*W^4)/(9*Z^2) + 
      (2048*Nc*W^4)/(81*Z^2) - (64*Nc*nd*W^4)/(81*Z^2) - (64*ne*W^4)/Z^2 - 
      (64*nL*W^4)/Z^2 - (1088*Nc*nQ*W^4)/(81*Z^2) - 
      (1024*Nc*nu*W^4)/(81*Z^2) + h^3/(3*Z) - (640*h*Nc*t*W)/(81*Z) - 
      (8*h*W^2)/(9*Z) - (32*h*Nc*W^2)/(27*Z) + (40*h*Nc*nd*W^2)/(243*Z) + 
      (40*h*ne*W^2)/(27*Z) + (40*h*nL*W^2)/(27*Z) + 
      (200*h*Nc*nQ*W^2)/(243*Z) + (160*h*Nc*nu*W^2)/(243*Z) + 
      (1408*Nc*t*W^2)/(27*Z) - (1856*W^3)/(3*Z) - (5120*Nc*W^3)/(81*Z) + 
      (256*Nc*nd*W^3)/(81*Z) + (256*ne*W^3)/Z + (128*nL*W^3)/Z + 
      (896*Nc*nQ*W^3)/(81*Z) + (4096*Nc*nu*W^3)/(81*Z) + 
      (2048*Nc*W^4)/(81*t*Z) - (331*h*Z)/54 - (25*h*Nc*Z)/54 + 
      (52*h*Nc*nd*Z)/243 + (52*h*ne*Z)/27 + (26*h*nL*Z)/27 + 
      (26*h*Nc*nQ*Z)/243 + (208*h*Nc*nu*Z)/243 - (2146*Nc*t*Z)/243 + 
      (8*Nc*t^2*Z)/h - (1412*W*Z)/27 - (2960*Nc*W*Z)/81 + 
      (928*Nc*nd*W*Z)/243 + (7072*ne*W*Z)/27 + (944*nL*W*Z)/27 + 
      (176*Nc*nQ*W*Z)/243 + (12928*Nc*nu*W*Z)/243 - (28*W^2*Z)/h + 
      (1664*Nc*W^2*Z)/(27*t) - (554*Z^2)/27 + (847*Nc*Z^2)/162 - 
      (272*Nc*nd*Z^2)/243 - (1808*ne*Z^2)/27 - (256*nL*Z^2)/27 - 
      (64*Nc*nQ*Z^2)/243 - (3392*Nc*nu*Z^2)/243 - (2240*Nc*W*Z^2)/(81*t) - 
      (20*Z^3)/h + (428*Nc*Z^3)/(81*t) - (2*Z^3)/(3*W) - 
      (Nc*(-8*W + 5*Z)^2*(64*W^2 + 3*h*Z - 80*W*Z + Z^2))/(162*(4*t - Z)*Z))/
     v^4
 
coB00 = ((17*h^3*Nc)/864 - (h^3*Nc*nd)/216 - (h^3*ne)/24 - (h^3*nL)/48 - 
      (h^3*Nc*nQ)/432 - (h^3*Nc*nu)/54 - (16*Nc*t^3)/9 - (5*h^2*Nc*W)/27 + 
      (h^2*Nc*nd*W)/27 + (h^2*ne*W)/3 + (h^2*nL*W)/6 + (h^2*Nc*nQ*W)/54 + 
      (4*h^2*Nc*nu*W)/27 - (16*Nc*t^2*W)/9 + (112*h*Nc*W^2)/81 - 
      (14*h*Nc*nd*W^2)/81 - (14*h*ne*W^2)/9 - (14*h*nL*W^2)/9 - 
      (70*h*Nc*nQ*W^2)/81 - (56*h*Nc*nu*W^2)/81 - (40*Nc*t*W^2)/9 + 
      (1600*Nc^2*t*W^2)/81 - (776*Nc^2*nd*t*W^2)/243 - (776*Nc*ne*t*W^2)/27 - 
      (520*Nc*nL*t*W^2)/27 - (1576*Nc^2*nQ*t*W^2)/243 - 
      (3104*Nc^2*nu*t*W^2)/243 + (4528*Nc*W^3)/81 + (2560*Nc^2*W^3)/243 - 
      (208*Nc*nd*W^3)/81 - (9376*Nc^2*nd*W^3)/2187 + 
      (896*Nc^2*nd^2*W^3)/2187 - (3952*ne*W^3)/27 - (9376*Nc*ne*W^3)/243 + 
      (1792*Nc*nd*ne*W^3)/243 + (896*ne^2*W^3)/27 - (2944*nL*W^3)/27 - 
      (6176*Nc*nL*W^3)/243 + (1280*Nc*nd*nL*W^3)/243 + (1280*ne*nL*W^3)/27 + 
      (128*nL^2*W^3)/9 - (2752*Nc*nQ*W^3)/81 - (18080*Nc^2*nQ*W^3)/2187 + 
      (4352*Nc^2*nd*nQ*W^3)/2187 + (4352*Nc*ne*nQ*W^3)/243 + 
      (1792*Nc*nL*nQ*W^3)/243 - (640*Nc^2*nQ^2*W^3)/2187 - 
      (832*Nc*nu*W^3)/27 - (37504*Nc^2*nu*W^3)/2187 + 
      (7168*Nc^2*nd*nu*W^3)/2187 + (7168*Nc*ne*nu*W^3)/243 + 
      (5120*Nc*nL*nu*W^3)/243 + (17408*Nc^2*nQ*nu*W^3)/2187 + 
      (14336*Nc^2*nu^2*W^3)/2187 + (h^2*(-17*h^2*Nc + 4*h^2*Nc*nd + 
         36*h^2*ne + 18*h^2*nL + 2*h^2*Nc*nQ + 16*h^2*Nc*nu + 160*h*Nc*W - 
         32*h*Nc*nd*W - 288*h*ne*W - 144*h*nL*W - 16*h*Nc*nQ*W - 
         128*h*Nc*nu*W - 512*Nc*W^2 + 64*Nc*nd*W^2 + 576*ne*W^2 + 
         576*nL*W^2 + 320*Nc*nQ*W^2 + 256*Nc*nu*W^2))/(864*(h - 4*Z)) + 
      (4096*Nc^2*t*W^4)/(243*Z^2) - (512*Nc^2*nd*t*W^4)/(243*Z^2) - 
      (512*Nc*ne*t*W^4)/(27*Z^2) - (512*Nc*nL*t*W^4)/(27*Z^2) - 
      (2560*Nc^2*nQ*t*W^4)/(243*Z^2) - (2048*Nc^2*nu*t*W^4)/(243*Z^2) - 
      (512*Nc*W^5)/(9*Z^2) + (64*Nc*nd*W^5)/(9*Z^2) + (64*ne*W^5)/Z^2 + 
      (64*nL*W^5)/Z^2 + (320*Nc*nQ*W^5)/(9*Z^2) + (256*Nc*nu*W^5)/(9*Z^2) - 
      (26624*Nc^2*t*W^3)/(729*Z) + (3712*Nc^2*nd*t*W^3)/(729*Z) + 
      (3712*Nc*ne*t*W^3)/(81*Z) + (3200*Nc*nL*t*W^3)/(81*Z) + 
      (13952*Nc^2*nQ*t*W^3)/(729*Z) + (14848*Nc^2*nu*t*W^3)/(729*Z) + 
      (14720*Nc*W^4)/(243*Z) - (1024*Nc^2*W^4)/(243*Z) - 
      (2656*Nc*nd*W^4)/(243*Z) + (896*Nc^2*nd*W^4)/(729*Z) - 
      (64*Nc^2*nd^2*W^4)/(729*Z) - (544*ne*W^4)/(9*Z) + 
      (896*Nc*ne*W^4)/(81*Z) - (128*Nc*nd*ne*W^4)/(81*Z) - 
      (64*ne^2*W^4)/(9*Z) - (352*nL*W^4)/(9*Z) + (896*Nc*nL*W^4)/(81*Z) - 
      (128*Nc*nd*nL*W^4)/(81*Z) - (128*ne*nL*W^4)/(9*Z) - 
      (64*nL^2*W^4)/(9*Z) - (6560*Nc*nQ*W^4)/(243*Z) + 
      (4480*Nc^2*nQ*W^4)/(729*Z) - (640*Nc^2*nd*nQ*W^4)/(729*Z) - 
      (640*Nc*ne*nQ*W^4)/(81*Z) - (640*Nc*nL*nQ*W^4)/(81*Z) - 
      (1600*Nc^2*nQ^2*W^4)/(729*Z) - (9088*Nc*nu*W^4)/(243*Z) + 
      (3584*Nc^2*nu*W^4)/(729*Z) - (512*Nc^2*nd*nu*W^4)/(729*Z) - 
      (512*Nc*ne*nu*W^4)/(81*Z) - (512*Nc*nL*nu*W^4)/(81*Z) - 
      (2560*Nc^2*nQ*nu*W^4)/(729*Z) - (1024*Nc^2*nu^2*W^4)/(729*Z) + 
      (17*h^2*Nc*Z)/216 - (h^2*Nc*nd*Z)/54 - (h^2*ne*Z)/6 - (h^2*nL*Z)/12 - 
      (h^2*Nc*nQ*Z)/108 - (2*h^2*Nc*nu*Z)/27 - (16*Nc*t^2*Z)/9 - 
      (140*h*Nc*W*Z)/81 + (28*h*Nc*nd*W*Z)/81 + (28*h*ne*W*Z)/9 + 
      (14*h*nL*W*Z)/9 + (14*h*Nc*nQ*W*Z)/81 + (112*h*Nc*nu*W*Z)/81 - 
      (8*Nc*t*W*Z)/9 + (400*Nc^2*t*W*Z)/243 - (112*Nc^2*nd*t*W*Z)/243 - 
      (112*Nc*ne*t*W*Z)/27 - (56*Nc*nL*t*W*Z)/27 - (56*Nc^2*nQ*t*W*Z)/243 - 
      (448*Nc^2*nu*t*W*Z)/243 - (5656*Nc*W^2*Z)/81 - (848*Nc^2*W^2*Z)/81 + 
      (752*Nc*nd*W^2*Z)/81 + (4166*Nc^2*nd*W^2*Z)/729 - 
      (512*Nc^2*nd^2*W^2*Z)/729 + (2032*ne*W^2*Z)/9 + (4166*Nc*ne*W^2*Z)/81 - 
      (1024*Nc*nd*ne*W^2*Z)/81 - (512*ne^2*W^2*Z)/9 + (728*nL*W^2*Z)/9 + 
      (2278*Nc*nL*W^2*Z)/81 - (64*Nc*nd*nL*W^2*Z)/9 - 64*ne*nL*W^2*Z - 
      (160*nL^2*W^2*Z)/9 + (376*Nc*nQ*W^2*Z)/81 + (3838*Nc^2*nQ*W^2*Z)/729 - 
      (1088*Nc^2*nd*nQ*W^2*Z)/729 - (1088*Nc*ne*nQ*W^2*Z)/81 - 
      (64*Nc*nL*nQ*W^2*Z)/9 - (416*Nc^2*nQ^2*W^2*Z)/729 + 
      (4928*Nc*nu*W^2*Z)/81 + (16664*Nc^2*nu*W^2*Z)/729 - 
      (4096*Nc^2*nd*nu*W^2*Z)/729 - (4096*Nc*ne*nu*W^2*Z)/81 - 
      (256*Nc*nL*nu*W^2*Z)/9 - (4352*Nc^2*nQ*nu*W^2*Z)/729 - 
      (8192*Nc^2*nu^2*W^2*Z)/729 + (119*h*Nc*Z^2)/162 - (14*h*Nc*nd*Z^2)/81 - 
      (14*h*ne*Z^2)/9 - (7*h*nL*Z^2)/9 - (7*h*Nc*nQ*Z^2)/81 - 
      (56*h*Nc*nu*Z^2)/81 + (2*Nc*t*Z^2)/3 - (2074*Nc^2*t*Z^2)/729 + 
      (488*Nc^2*nd*t*Z^2)/729 + (488*Nc*ne*t*Z^2)/81 + (244*Nc*nL*t*Z^2)/81 + 
      (244*Nc^2*nQ*t*Z^2)/729 + (1952*Nc^2*nu*t*Z^2)/729 + 
      (5344*Nc*W*Z^2)/243 + (1180*Nc^2*W*Z^2)/243 - (656*Nc*nd*W*Z^2)/243 - 
      (2540*Nc^2*nd*W*Z^2)/729 + (128*Nc^2*nd^2*W*Z^2)/243 - 
      (272*ne*W*Z^2)/3 - (2540*Nc*ne*W*Z^2)/81 + (256*Nc*nd*ne*W*Z^2)/27 + 
      (128*ne^2*W*Z^2)/3 - (56*nL*W*Z^2)/3 - (1270*Nc*nL*W*Z^2)/81 + 
      (128*Nc*nd*nL*W*Z^2)/27 + (128*ne*nL*W*Z^2)/3 + (32*nL^2*W*Z^2)/3 - 
      (280*Nc*nQ*W*Z^2)/243 - (1270*Nc^2*nQ*W*Z^2)/729 + 
      (128*Nc^2*nd*nQ*W*Z^2)/243 + (128*Nc*ne*nQ*W*Z^2)/27 + 
      (64*Nc*nL*nQ*W*Z^2)/27 + (32*Nc^2*nQ^2*W*Z^2)/243 - 
      (5312*Nc*nu*W*Z^2)/243 - (10160*Nc^2*nu*W*Z^2)/729 + 
      (1024*Nc^2*nd*nu*W*Z^2)/243 + (1024*Nc*ne*nu*W*Z^2)/27 + 
      (512*Nc*nL*nu*W*Z^2)/27 + (512*Nc^2*nQ*nu*W*Z^2)/243 + 
      (2048*Nc^2*nu^2*W*Z^2)/243 - (58*Nc*Z^3)/81 - (425*Nc^2*Z^3)/486 - 
      (16*Nc*nd*Z^3)/81 + (1810*Nc^2*nd*Z^3)/2187 - (320*Nc^2*nd^2*Z^3)/
       2187 + (208*ne*Z^3)/27 + (1810*Nc*ne*Z^3)/243 - 
      (640*Nc*nd*ne*Z^3)/243 - (320*ne^2*Z^3)/27 - (4*nL*Z^3)/27 + 
      (905*Nc*nL*Z^3)/243 - (320*Nc*nd*nL*Z^3)/243 - (320*ne*nL*Z^3)/27 - 
      (80*nL^2*Z^3)/27 - (4*Nc*nQ*Z^3)/27 + (905*Nc^2*nQ*Z^3)/2187 - 
      (320*Nc^2*nd*nQ*Z^3)/2187 - (320*Nc*ne*nQ*Z^3)/243 - 
      (160*Nc*nL*nQ*Z^3)/243 - (80*Nc^2*nQ^2*Z^3)/2187 + (64*Nc*nu*Z^3)/81 + 
      (7240*Nc^2*nu*Z^3)/2187 - (2560*Nc^2*nd*nu*Z^3)/2187 - 
      (2560*Nc*ne*nu*Z^3)/243 - (1280*Nc*nL*nu*Z^3)/243 - 
      (1280*Nc^2*nQ*nu*Z^3)/2187 - (5120*Nc^2*nu^2*Z^3)/2187 + 
      (4*Nc*t^2*(2*t + Z)^2)/(9*(t - W)) + 
      (Nc*(-8*W + 5*Z)^2*(-32*Nc*W^2 + 4*Nc*nd*W^2 + 36*ne*W^2 + 36*nL*W^2 + 
         20*Nc*nQ*W^2 + 16*Nc*nu*W^2 + 40*Nc*W*Z - 8*Nc*nd*W*Z - 72*ne*W*Z - 
         36*nL*W*Z - 4*Nc*nQ*W*Z - 32*Nc*nu*W*Z - 17*Nc*Z^2 + 4*Nc*nd*Z^2 + 
         36*ne*Z^2 + 18*nL*Z^2 + 2*Nc*nQ*Z^2 + 16*Nc*nu*Z^2))/
       (486*(4*t - Z)))/v^4
 
coBhZ = ((-71*h^3)/576 - (h^3*Nc*nd)/324 - (h^3*ne)/36 - (h^3*nL)/72 - 
      (h^3*Nc*nQ)/648 - (h^3*Nc*nu)/81 - (493*h^2*Nc*t)/162 + 
      (4*h*Nc*t^2)/3 - (40*h^2*W)/27 - (40*h^2*Nc*W)/27 + 
      (86*h^2*Nc*nd*W)/243 + (86*h^2*ne*W)/27 + (43*h^2*nL*W)/27 + 
      (43*h^2*Nc*nQ*W)/243 + (344*h^2*Nc*nu*W)/243 - (1840*h*Nc*t*W)/81 - 
      (377*h*W^2)/9 - (128*h*Nc*W^2)/27 + (196*h*Nc*nd*W^2)/243 + 
      (196*h*ne*W^2)/27 + (196*h*nL*W^2)/27 + (980*h*Nc*nQ*W^2)/243 + 
      (784*h*Nc*nu*W^2)/243 + (256*Nc*t*W^2)/27 - 32*W^3 + 
      (h*(2*h^3*Nc*nd + 18*h^3*ne + 9*h^3*nL + h^3*Nc*nQ + 8*h^3*Nc*nu - 
         204*h^2*Nc*t - 16*h^2*Nc*nd*W - 144*h^2*ne*W - 72*h^2*nL*W - 
         8*h^2*Nc*nQ*W - 64*h^2*Nc*nu*W + 1920*h*Nc*t*W + 32*h*Nc*nd*W^2 + 
         288*h*ne*W^2 + 288*h*nL*W^2 + 160*h*Nc*nQ*W^2 + 128*h*Nc*nu*W^2 - 
         6144*Nc*t*W^2))/(648*(h - 4*Z)) + 
      (h*(79*h^3 + 160*h^2*W - 2112*h*W^2 + 18432*W^3))/(576*(h - 4*Z)) - 
      (512*h^2*Nc*t*W^2)/(81*Z^2) + (64*h^2*W^3)/(3*Z^2) + 
      (640*h^2*Nc*t*W)/(81*Z) + (8*h^2*W^2)/(9*Z) + (32*h^2*Nc*W^2)/(27*Z) - 
      (40*h^2*Nc*nd*W^2)/(243*Z) - (40*h^2*ne*W^2)/(27*Z) - 
      (40*h^2*nL*W^2)/(27*Z) - (200*h^2*Nc*nQ*W^2)/(243*Z) - 
      (160*h^2*Nc*nu*W^2)/(243*Z) + (1280*h*Nc*t*W^2)/(81*Z) - 
      (160*h*W^3)/(3*Z) + (587*h^2*Z)/432 + (25*h^2*Nc*Z)/54 - 
      (43*h^2*Nc*nd*Z)/243 - (43*h^2*ne*Z)/27 - (43*h^2*nL*Z)/54 - 
      (43*h^2*Nc*nQ*Z)/486 - (172*h^2*Nc*nu*Z)/243 + (782*h*Nc*t*Z)/81 - 
      (16*Nc*t^2*Z)/3 + (796*h*W*Z)/27 + (160*h*Nc*W*Z)/27 - 
      (392*h*Nc*nd*W*Z)/243 - (392*h*ne*W*Z)/27 - (196*h*nL*W*Z)/27 - 
      (196*h*Nc*nQ*W*Z)/243 - (1568*h*Nc*nu*W*Z)/243 - (320*Nc*t*W*Z)/27 + 
      (404*W^2*Z)/3 + (128*Nc*W^2*Z)/9 - (80*Nc*nd*W^2*Z)/27 - 
      (80*ne*W^2*Z)/3 - (80*nL*W^2*Z)/3 - (400*Nc*nQ*W^2*Z)/27 - 
      (320*Nc*nu*W^2*Z)/27 - (3107*h*Z^2)/108 - (50*h*Nc*Z^2)/27 + 
      (196*h*Nc*nd*Z^2)/243 + (196*h*ne*Z^2)/27 + (98*h*nL*Z^2)/27 + 
      (98*h*Nc*nQ*Z^2)/243 + (784*h*Nc*nu*Z^2)/243 + (136*Nc*t*Z^2)/27 + 
      (16*Nc*t^2*Z^2)/h - (142*W*Z^2)/3 - (160*Nc*W*Z^2)/9 + 
      (160*Nc*nd*W*Z^2)/27 + (160*ne*W*Z^2)/3 + (80*nL*W*Z^2)/3 + 
      (80*Nc*nQ*W*Z^2)/27 + (640*Nc*nu*W*Z^2)/27 - (40*W^2*Z^2)/h + 9*Z^3 + 
      (50*Nc*Z^3)/9 - (80*Nc*nd*Z^3)/27 - (80*ne*Z^3)/3 - (40*nL*Z^3)/3 - 
      (40*Nc*nQ*Z^3)/27 - (320*Nc*nu*Z^3)/27 - (20*Z^4)/h - 
      (h^2*(h^2 - 4*h*Z + 12*Z^2))/(8*(h - 4*W)) + 
      (Nc*(-8*W + 5*Z)^2*(h^2 - 4*h*Z + 12*Z^2))/(54*(4*t - Z)))/v^4
 
coBtt = ((-17*h^3*Nc)/864 - (7*h^2*Nc*t)/216 + (5*h^2*Nc*W)/27 - 
      (200*h*Nc*t*W)/81 + (352*Nc*t^2*W)/27 + (800*Nc^2*t^2*W)/27 - 
      (16*h*Nc*W^2)/81 + (22192*Nc*t*W^2)/81 - (1888*Nc^2*t*W^2)/81 - 
      (2776*Nc^2*nd*t*W^2)/729 - (2776*Nc*ne*t*W^2)/81 - 
      (1240*Nc*nL*t*W^2)/81 - (56*Nc^2*nQ*t*W^2)/729 - 
      (11104*Nc^2*nu*t*W^2)/729 - (4804*Nc*W^3)/27 - (2560*Nc^2*W^3)/243 + 
      (4384*Nc^2*nd*W^3)/2187 + (4384*Nc*ne*W^3)/243 + (2720*Nc*nL*W^3)/243 + 
      (6944*Nc^2*nQ*W^3)/2187 + (17536*Nc^2*nu*W^3)/2187 + 
      (h*Nc*(17*h^3 + 28*h^2*t - 160*h^2*W - 1280*h*t*W + 512*h*W^2 + 
         4096*t*W^2))/(864*(h - 4*Z)) - (16384*Nc^2*t^2*W^4)/(243*Z^3) + 
      (2048*Nc*t*W^5)/(9*Z^3) + (114688*Nc^2*t^2*W^3)/(729*Z^2) - 
      (43520*Nc*t*W^4)/(243*Z^2) - (4096*Nc^2*t*W^4)/(243*Z^2) - 
      (512*Nc^2*nd*t*W^4)/(729*Z^2) - (512*Nc*ne*t*W^4)/(81*Z^2) - 
      (512*Nc*nL*t*W^4)/(81*Z^2) - (2560*Nc^2*nQ*t*W^4)/(729*Z^2) - 
      (2048*Nc^2*nu*t*W^4)/(729*Z^2) + (256*Nc*W^5)/(3*Z^2) + 
      (256*h*Nc*t*W^2)/(81*Z) - (416*Nc*t^2*W^2)/(27*Z) - 
      (3200*Nc^2*t^2*W^2)/(27*Z) - (76064*Nc*t*W^3)/(243*Z) + 
      (26624*Nc^2*t*W^3)/(729*Z) + (6272*Nc^2*nd*t*W^3)/(2187*Z) + 
      (6272*Nc*ne*t*W^3)/(243*Z) + (3712*Nc*nL*t*W^3)/(243*Z) + 
      (8320*Nc^2*nQ*t*W^3)/(2187*Z) + (25088*Nc^2*nu*t*W^3)/(2187*Z) - 
      (11584*Nc*W^4)/(243*Z) + (1024*Nc^2*W^4)/(243*Z) - 
      (128*Nc^2*nd*W^4)/(243*Z) - (128*Nc*ne*W^4)/(27*Z) - 
      (128*Nc*nL*W^4)/(27*Z) - (640*Nc^2*nQ*W^4)/(243*Z) - 
      (512*Nc^2*nu*W^4)/(243*Z) - (17*h^2*Nc*Z)/216 + (35*h*Nc*t*Z)/162 + 
      (208*Nc*t^2*Z)/27 - (574*Nc^2*t^2*Z)/729 + (20*h*Nc*W*Z)/81 + 
      (1958*Nc*t*W*Z)/243 + (680*Nc^2*t*W*Z)/243 + (1328*Nc^2*nd*t*W*Z)/729 + 
      (1328*Nc*ne*t*W*Z)/81 + (664*Nc*nL*t*W*Z)/81 + 
      (664*Nc^2*nQ*t*W*Z)/729 + (5312*Nc^2*nu*t*W*Z)/729 + 
      (15466*Nc*W^2*Z)/81 + (776*Nc^2*W^2*Z)/81 - (2174*Nc^2*nd*W^2*Z)/729 - 
      (2174*Nc*ne*W^2*Z)/81 - (394*Nc*nL*W^2*Z)/27 - 
      (1942*Nc^2*nQ*W^2*Z)/729 - (8696*Nc^2*nu*W^2*Z)/729 - 
      (22*h*Nc*Z^2)/81 - (3130*Nc*t*Z^2)/243 + (2123*Nc^2*t*Z^2)/1458 - 
      (392*Nc^2*nd*t*Z^2)/2187 - (392*Nc*ne*t*Z^2)/243 - 
      (196*Nc*nL*t*Z^2)/243 - (196*Nc^2*nQ*t*Z^2)/2187 - 
      (1568*Nc^2*nu*t*Z^2)/2187 - (31285*Nc*W*Z^2)/486 - 
      (910*Nc^2*W*Z^2)/243 + (500*Nc^2*nd*W*Z^2)/243 + (500*Nc*ne*W*Z^2)/27 + 
      (250*Nc*nL*W*Z^2)/27 + (250*Nc^2*nQ*W*Z^2)/243 + 
      (2000*Nc^2*nu*W*Z^2)/243 + (319*Nc*Z^3)/81 + (1025*Nc^2*Z^3)/1944 - 
      (1210*Nc^2*nd*Z^3)/2187 - (1210*Nc*ne*Z^3)/243 - (605*Nc*nL*Z^3)/243 - 
      (605*Nc^2*nQ*Z^3)/2187 - (4840*Nc^2*nu*Z^3)/2187 + 
      (Nc*(165888*W^5 + 50688*W^4*Z + 24576*Nc*W^4*Z + 1024*Nc*nd*W^4*Z + 
         9216*ne*W^4*Z + 9216*nL*W^4*Z + 5120*Nc*nQ*W^4*Z + 
         4096*Nc*nu*W^4*Z + 6912*h*W^2*Z^2 - 633312*W^3*Z^2 - 
         61440*Nc*W^3*Z^2 - 3328*Nc*nd*W^3*Z^2 - 29952*ne*W^3*Z^2 - 
         20736*nL*W^3*Z^2 - 7424*Nc*nQ*W^3*Z^2 - 13312*Nc*nu*W^3*Z^2 - 
         8640*h*W*Z^3 + 648720*W^2*Z^3 + 55872*Nc*W^2*Z^3 + 
         3984*Nc*nd*W^2*Z^3 + 35856*ne*W^2*Z^3 + 19728*nL*W^2*Z^3 + 
         3792*Nc*nQ*W^2*Z^3 + 15936*Nc*nu*W^2*Z^3 + 2700*h*Z^4 - 
         247068*W*Z^4 - 21840*Nc*W*Z^4 - 2080*Nc*nd*W*Z^4 - 18720*ne*W*Z^4 - 
         9360*nL*W*Z^4 - 1040*Nc*nQ*W*Z^4 - 8320*Nc*nu*W*Z^4 + 34200*Z^5 + 
         3075*Nc*Z^5 + 400*Nc*nd*Z^5 + 3600*ne*Z^5 + 1800*nL*Z^5 + 
         200*Nc*nQ*Z^5 + 1600*Nc*nu*Z^5))/(5832*(4*t - Z)*Z))/v^4
 
coBWW = ((45*h^3)/64 + (5*h^2*W)/2 + (149*h*W^2)/9 + (1468*Nc*t*W^2)/9 + 
      (14852*W^3)/9 + (1316*Nc*W^3)/27 - (2576*Nc*nd*W^3)/243 - 
      (2576*ne*W^3)/27 + (784*nL*W^3)/27 + (17360*Nc*nQ*W^3)/243 - 
      (10304*Nc*nu*W^3)/243 + (h*(h - 16*W)*(h^2 + 80*h*W + 192*W^2))/
       (192*(h - 4*Z)) + (2048*Nc*t*W^5)/(9*Z^3) - (768*W^6)/Z^3 - 
      (9472*Nc*t*W^4)/(81*Z^2) - (1184*W^5)/Z^2 - (256*Nc*W^5)/(9*Z^2) + 
      (64*Nc*nd*W^5)/(27*Z^2) + (64*ne*W^5)/(3*Z^2) + (64*nL*W^5)/(3*Z^2) + 
      (320*Nc*nQ*W^5)/(27*Z^2) + (256*Nc*nu*W^5)/(27*Z^2) + h^4/(8*Z) + 
      (h^3*W)/(2*Z) + (2*h^2*W^2)/Z + (8*h*W^3)/(3*Z) - 
      (22000*Nc*t*W^3)/(81*Z) - (608*W^4)/(9*Z) - (128*Nc*W^4)/(27*Z) + 
      (160*Nc*nd*W^4)/(243*Z) + (160*ne*W^4)/(27*Z) + (2560*nL*W^4)/(27*Z) + 
      (22400*Nc*nQ*W^4)/(243*Z) + (640*Nc*nu*W^4)/(243*Z) - (11*h^2*Z)/16 - 
      (52*h*W*Z)/9 - (1664*Nc*t*W*Z)/81 - (1795*W^2*Z)/27 - 27*Nc*W^2*Z + 
      (776*Nc*nd*W^2*Z)/81 + (776*ne*W^2*Z)/9 + (704*nL*W^2*Z)/27 - 
      (992*Nc*nQ*W^2*Z)/81 + (3104*Nc*nu*W^2*Z)/81 + (11*h*Z^2)/36 - 
      (47*Nc*t*Z^2)/81 - (3175*W*Z^2)/108 + (80*Nc*W*Z^2)/27 - 
      (448*Nc*nd*W*Z^2)/243 - (448*ne*W*Z^2)/27 - (248*nL*W*Z^2)/27 - 
      (440*Nc*nQ*W*Z^2)/243 - (1792*Nc*nu*W*Z^2)/243 - (439*Z^3)/432 + 
      (25*Nc*Z^3)/108 - (40*Nc*nd*Z^3)/243 - (40*ne*Z^3)/27 - 
      (20*nL*Z^3)/27 - (20*Nc*nQ*Z^3)/243 - (160*Nc*nu*Z^3)/243 - 
      (21*Z^4)/(16*(4*W - Z)) + (Nc*(-4*W + Z)*(-8*W + 5*Z)^2*
        (12*W^2 + 20*W*Z + Z^2))/(108*(4*t - Z)*Z) - 
      (h^2*(h - Z)*(3*h^2 + 20*h*Z + 4*Z^2))/(24*(h - 4*W)*Z))/v^4
 
coI00h = (-3*h*Z)/v^4
 
coI00t = (-8*Nc*t*Z)/v^4
 
coI00W = (-12*W^2 + (232*Nc*W^2)/27 - (40*nL*W^2)/3 - (232*Nc*nQ*W^2)/27 - 
      (352*Nc*W^4)/(9*Z^2) + (160*nL*W^4)/(3*Z^2) + (352*Nc*nQ*W^4)/(9*Z^2) - 
      (6*W^3)/Z + (64*Nc*W^3)/(27*Z) - (64*nL*W^3)/(3*Z) - 
      (64*Nc*nQ*W^3)/(27*Z) + 30*W*Z - (32*Nc*W*Z)/27 + (32*nL*W*Z)/3 + 
      (32*Nc*nQ*W*Z)/27)/v^4
 
coI00Z = ((17*h^2*Nc)/216 - (h^2*Nc*nd)/54 - (h^2*ne)/6 - (h^2*nL)/12 - 
      (h^2*Nc*nQ)/108 - (2*h^2*Nc*nu)/27 - (20*h*Nc*W)/27 + 
      (4*h*Nc*nd*W)/27 + (4*h*ne*W)/3 + (2*h*nL*W)/3 + (2*h*Nc*nQ*W)/27 + 
      (16*h*Nc*nu*W)/27 + 18*W^2 - (10880*Nc*W^2)/81 + (640*Nc*nd*W^2)/81 + 
      640*ne*W^2 + 160*nL*W^2 + (800*Nc*nQ*W^2)/81 + (10240*Nc*nu*W^2)/81 + 
      (h*(-17*h^2*Nc + 4*h^2*Nc*nd + 36*h^2*ne + 18*h^2*nL + 2*h^2*Nc*nQ + 
         16*h^2*Nc*nu + 160*h*Nc*W - 32*h*Nc*nd*W - 288*h*ne*W - 144*h*nL*W - 
         16*h*Nc*nQ*W - 128*h*Nc*nu*W - 512*Nc*W^2 + 64*Nc*nd*W^2 + 
         576*ne*W^2 + 576*nL*W^2 + 320*Nc*nQ*W^2 + 256*Nc*nu*W^2))/
       (216*(h - 4*Z)) - (10240*Nc*W^4)/(243*Z^2) + 
      (320*Nc*nd*W^4)/(243*Z^2) + (320*ne*W^4)/(3*Z^2) + 
      (320*nL*W^4)/(3*Z^2) + (5440*Nc*nQ*W^4)/(243*Z^2) + 
      (5120*Nc*nu*W^4)/(243*Z^2) + (25600*Nc*W^3)/(243*Z) - 
      (1280*Nc*nd*W^3)/(243*Z) - (1280*ne*W^3)/(3*Z) - (640*nL*W^3)/(3*Z) - 
      (4480*Nc*nQ*W^3)/(243*Z) - (20480*Nc*nu*W^3)/(243*Z) + (17*h*Nc*Z)/54 - 
      (2*h*Nc*nd*Z)/27 - (2*h*ne*Z)/3 - (h*nL*Z)/3 - (h*Nc*nQ*Z)/27 - 
      (8*h*Nc*nu*Z)/27 - 12*W*Z + (20800*Nc*W*Z)/243 - (1280*Nc*nd*W*Z)/243 - 
      (1280*ne*W*Z)/3 - (160*nL*W*Z)/3 - (160*Nc*nQ*W*Z)/243 - 
      (20480*Nc*nu*W*Z)/243 - (5140*Nc*Z^2)/243 + (320*Nc*nd*Z^2)/243 + 
      (320*ne*Z^2)/3 + (40*nL*Z^2)/3 + (40*Nc*nQ*Z^2)/243 + 
      (5120*Nc*nu*Z^2)/243)/v^4
 
coI0hW = (6*h*Z + 6*W*Z)/v^4
 
coI0hZ = (3*h*Z + 3*Z^2)/v^4
 
coI0tW = ((388*Nc*t^2)/27 - (124*Nc*t*W)/27 - (32*Nc*W^2)/3 - 
      (64*Nc*W^3)/(3*t) - (464*Nc*t^2*W^2)/(27*Z^2) - 
      (464*Nc*t*W^3)/(27*Z^2) + (928*Nc*W^4)/(27*Z^2) - 
      (608*Nc*t^2*W)/(27*Z) - (256*Nc*t*W^2)/(27*Z) - (32*Nc*W^3)/(3*Z) + 
      (128*Nc*W^4)/(9*t*Z) + (275*Nc*t*Z)/54 + (4*Nc*t^2*Z)/(3*W) + 
      (175*Nc*W*Z)/54 + (88*Nc*W^2*Z)/(9*t) + (25*Nc*Z^2)/72 + 
      (Nc*(-4*W + Z)*(8*W + Z)*(-8*W + 5*Z)^2)/(72*(4*t - Z)*Z))/v^4
 
coI0WZ = (18*W^2 + (6*W^3)/Z + 18*W*Z + 6*Z^2)/v^4
 
coIhhh = ((11*h^2)/8 + (9*h^3)/(8*(h - 4*Z)) - 6*h*Z)/v^4
 
coIhtt = ((145*h*Nc*t)/54 - (182*Nc*t^2)/27 - (40*h*Nc*W)/9 + 
      (32*Nc*W^2)/9 + (h*Nc*(h - 4*t)*t)/(2*(h - 4*Z)) + 
      (128*h*Nc*t*W^2)/(27*Z^2) - (512*Nc*t^2*W^2)/(27*Z^2) - 
      (160*h*Nc*t*W)/(27*Z) + (640*Nc*t^2*W)/(27*Z) + (32*h*Nc*W^2)/(9*Z) + 
      (43*h*Nc*Z)/18 - 8*Nc*t*Z + (12*Nc*t^2*Z)/h - (40*Nc*W*Z)/9 + 
      (25*Nc*Z^2)/18 + (Nc*(-h + Z)*(-8*W + 5*Z)^2)/(18*(4*t - Z)))/v^4
 
coIhWW = ((-137*h^2)/24 + (71*h*W)/6 - (107*W^2)/3 + 
      (h*(h^2 - 4*h*W + 12*W^2))/(4*(h - 4*Z)) + (16*h^2*W^2)/(3*Z^2) - 
      (64*h*W^3)/(3*Z^2) + (64*W^4)/Z^2 - h^3/(4*Z) + (37*h^2*W)/(3*Z) - 
      (92*h*W^2)/(3*Z) + (176*W^3)/(3*Z) - (67*h*Z)/24 - (2*h^2*Z)/(3*W) + 
      (19*W*Z)/2 - (18*W^2*Z)/h + (h^2*(6*h^2 - 5*h*Z - 13*Z^2))/
       (24*(h - 4*W)*Z))/v^4
 
coIhZZ = ((-15*h^2)/64 + (77*h^3)/(192*(h - 4*Z)) + h^3/(3*Z) - 
      (133*h*Z)/48 + (71*Z^2)/12 - (9*Z^3)/h)/v^4
 
coIttZ = ((-17*h^2*Nc)/216 + (7*h*Nc*t)/54 - (800*Nc*t*W)/243 - 
      (5120*Nc*W^3)/(81*t) + (Nc*(17*h^3 + 28*h^2*t - 160*h^2*W - 
         1280*h*t*W + 512*h*W^2 + 4096*t*W^2))/(216*(h - 4*Z)) + 
      (8192*Nc*t*W^4)/(243*Z^3) + (64*h*Nc*t*W^2)/(27*Z^2) - 
      (20480*Nc*t*W^3)/(243*Z^2) - (80*h*Nc*t*W)/(27*Z) + 
      (16*h*Nc*W^2)/(27*Z) + (4864*Nc*t*W^2)/(81*Z) + 
      (2048*Nc*W^4)/(81*t*Z) - (h*Nc*Z)/12 - (352*Nc*t*Z)/243 + 
      (1664*Nc*W^2*Z)/(27*t) - (4*Nc*Z^2)/3 - (2240*Nc*W*Z^2)/(81*t) + 
      (428*Nc*Z^3)/(81*t) - (Nc*(-8*W + 5*Z)^2*(512*W^2 - 3*h*Z - 640*W*Z + 
         224*Z^2))/(324*(4*t - Z)*Z))/v^4
 
coIWWZ = (-h^2/48 + (2*h*W)/3 + 536*W^2 + 
      ((h - 16*W)*(h^2 + 80*h*W + 192*W^2))/(48*(h - 4*Z)) - (256*W^5)/Z^3 - 
      (8*h*W^3)/Z^2 - (1408*W^4)/(3*Z^2) - (8*h*W^2)/(3*Z) - 
      (608*W^3)/(3*Z) - (17*h*Z)/12 - (196*W*Z)/3 - 14*Z^2 - (2*Z^3)/(3*W))/
     v^4
 
coM00000 = ((-2048*Nc*W^4)/243 + (64*Nc*nd*W^4)/243 + (64*ne*W^4)/3 + 
      (64*nL*W^4)/3 + (1088*Nc*nQ*W^4)/243 + (1024*Nc*nu*W^4)/243 + 
      (512*Nc*W^3*Z)/27 - (64*Nc*nd*W^3*Z)/81 - 64*ne*W^3*Z - 
      (128*nL*W^3*Z)/3 - (512*Nc*nQ*W^3*Z)/81 - (1024*Nc*nu*W^3*Z)/81 - 
      (1216*Nc*W^2*Z^2)/81 + (64*Nc*nd*W^2*Z^2)/81 + 64*ne*W^2*Z^2 + 
      (80*nL*W^2*Z^2)/3 + (176*Nc*nQ*W^2*Z^2)/81 + (1024*Nc*nu*W^2*Z^2)/81 + 
      (1088*Nc*W*Z^3)/243 - (64*Nc*nd*W*Z^3)/243 - (64*ne*W*Z^3)/3 - 
      (16*nL*W*Z^3)/3 - (80*Nc*nQ*W*Z^3)/243 - (1024*Nc*nu*W*Z^3)/243)/v^4
 
coM0000W = ((-32*Nc*W^4)/3 + (32*nL*W^4)/3 + (32*Nc*nQ*W^4)/3 - 
      (128*Nc*W^5)/(27*Z) + (128*Nc*nQ*W^5)/(27*Z) - (176*Nc*W^3*Z)/27 + 
      16*nL*W^3*Z + (176*Nc*nQ*W^3*Z)/27 + (16*Nc*W*Z^3)/27 - 
      (16*nL*W*Z^3)/3 - (16*Nc*nQ*W*Z^3)/27)/v^4
 
coM0000Z = ((8192*Nc*W^4)/243 - (256*Nc*nd*W^4)/243 - (256*ne*W^4)/3 - 
      (256*nL*W^4)/3 - (4352*Nc*nQ*W^4)/243 - (4096*Nc*nu*W^4)/243 - 
      (20480*Nc*W^3*Z)/243 + (1024*Nc*nd*W^3*Z)/243 + (1024*ne*W^3*Z)/3 + 
      (512*nL*W^3*Z)/3 + (3584*Nc*nQ*W^3*Z)/243 + (16384*Nc*nu*W^3*Z)/243 + 
      (8704*Nc*W^2*Z^2)/81 - (512*Nc*nd*W^2*Z^2)/81 - 512*ne*W^2*Z^2 - 
      128*nL*W^2*Z^2 - (640*Nc*nQ*W^2*Z^2)/81 - (8192*Nc*nu*W^2*Z^2)/81 - 
      (16640*Nc*W*Z^3)/243 + (1024*Nc*nd*W*Z^3)/243 + (1024*ne*W*Z^3)/3 + 
      (128*nL*W*Z^3)/3 + (128*Nc*nQ*W*Z^3)/243 + (16384*Nc*nu*W*Z^3)/243 + 
      (4112*Nc*Z^4)/243 - (256*Nc*nd*Z^4)/243 - (256*ne*Z^4)/3 - 
      (32*nL*Z^4)/3 - (32*Nc*nQ*Z^4)/243 - (4096*Nc*nu*Z^4)/243)/v^4
 
coM0t0tW = ((-32*Nc*t^3*W)/27 + (160*Nc*t^2*W^2)/27 - (224*Nc*t*W^3)/27 + 
      (32*Nc*W^4)/3 + (64*Nc*t^3*W^2)/(27*Z) - (64*Nc*t*W^4)/(9*Z) + 
      (128*Nc*W^5)/(27*Z) - (32*Nc*t^3*Z)/27 + (64*Nc*t^2*W*Z)/27 - 
      (128*Nc*t*W^2*Z)/27 + (176*Nc*W^3*Z)/27 - (8*Nc*t^2*Z^2)/27 - 
      (32*Nc*t*W*Z^2)/27 - (16*Nc*W*Z^3)/27)/v^4
 
coM0W0W0 = ((-128*Nc*W^4)/3 + (128*nL*W^4)/3 + (128*Nc*nQ*W^4)/3 - 
      (64*Nc*W^5)/(3*Z) + (64*nL*W^5)/(3*Z) + (64*Nc*nQ*W^5)/(3*Z))/v^4
 
coM0W0Wt = ((64*Nc*t^2*W^2)/9 - (128*Nc*t*W^3)/9 + (160*Nc*W^4)/9 + 
      (32*Nc*t^3*W^2)/(9*Z) - (32*Nc*t*W^4)/(3*Z) + (64*Nc*W^5)/(9*Z) - 
      (8*Nc*t^3*Z)/9 + (16*Nc*t^2*W*Z)/9 + (8*Nc*t*W^2*Z)/3 + 
      (64*Nc*W^3*Z)/9 - (8*Nc*t^2*Z^2)/9 + (32*Nc*t*W*Z^2)/9)/v^4
 
coMhhZZh = (-h^4 + 12*h^2*Z^2 - 24*h*Z^3)/v^4
 
coMhtZtt = ((8*h^2*Nc*t^2)/3 + (1024*h*Nc*t*W^2)/27 - 
      (2048*Nc*t^2*W^2)/27 - (32*h*Nc*t^2*Z)/3 - (1280*h*Nc*t*W*Z)/27 + 
      (2560*Nc*t^2*W*Z)/27 - (1024*Nc*t*W^2*Z)/27 + (400*h*Nc*t*Z^2)/27 - 
      (224*Nc*t^2*Z^2)/27 + (1280*Nc*t*W*Z^2)/27 - (544*Nc*t*Z^3)/27)/v^4
 
coMhWZWW = ((-8*h^3*W)/3 + (16*h^2*W^2)/3 - (736*h*W^3)/3 + 256*W^4 + 
      (32*h^2*W*Z)/3 + (128*h*W^2*Z)/3 + (1088*W^3*Z)/3 - (4*h^2*Z^2)/3 - 
      (8*h*W*Z^2)/3 - (256*W^2*Z^2)/3 - (8*h*Z^3)/3 - (16*W*Z^3)/3)/v^4
 
coMhZZhZ = (-h^4/3 - (8*h^3*Z)/3 + (8*h^2*Z^2)/3 + (32*h*Z^3)/3 - 16*Z^4)/
     v^4
 
coMtttt0 = ((-3712*Nc*t^2*W^2)/81 + (2048*Nc*W^4)/243 - 
      (8192*Nc*t^2*W^4)/(243*Z^2) + (2048*Nc*t^2*W^3)/(27*Z) + 
      (896*Nc*t^2*W*Z)/243 - (64*Nc*t*W^2*Z)/9 - (512*Nc*W^3*Z)/27 + 
      (64*Nc*t*W*Z^2)/9 + (1216*Nc*W^2*Z^2)/81 - (1088*Nc*W*Z^3)/243)/v^4
 
coMtttth = ((80*h^2*Nc*t*W)/27 - (160*h*Nc*t^2*W)/9 + (640*Nc*t^3*W)/27 - 
      (256*Nc*t^2*W^2)/27 - (64*h^2*Nc*t*W^2)/(27*Z) + 
      (128*h*Nc*t^2*W^2)/(9*Z) - (512*Nc*t^3*W^2)/(27*Z) - 
      (16*h^2*Nc*t*Z)/27 + (26*h*Nc*t^2*Z)/9 - (56*Nc*t^3*Z)/27 + 
      (320*Nc*t^2*W*Z)/27 - (136*Nc*t^2*Z^2)/27)/v^4
 
coMttttZ = ((4864*Nc*t^2*W^2)/81 - (8192*Nc*W^4)/243 + 
      (8192*Nc*t^2*W^4)/(243*Z^2) - (20480*Nc*t^2*W^3)/(243*Z) - 
      (2240*Nc*t^2*W*Z)/243 + (1664*Nc*t*W^2*Z)/27 + (20480*Nc*W^3*Z)/243 - 
      (874*Nc*t^2*Z^2)/243 - (2080*Nc*t*W*Z^2)/27 - (8704*Nc*W^2*Z^2)/81 + 
      (704*Nc*t*Z^3)/27 + (16640*Nc*W*Z^3)/243 - (4112*Nc*Z^4)/243)/v^4
 
coMtWtW0 = ((16*Nc*t^3*W)/3 + (16*Nc*t^2*W^2)/3 - (320*Nc*t*W^3)/9 + 
      (224*Nc*W^4)/9 - (64*Nc*t^3*W^2)/(9*Z) - (128*Nc*t^2*W^3)/(9*Z) + 
      (64*Nc*t*W^4)/(9*Z) + (128*Nc*W^5)/(9*Z) - (8*Nc*t^3*Z)/9 + 
      (152*Nc*t^2*W*Z)/9 - (80*Nc*t*W^2*Z)/9 - (64*Nc*W^3*Z)/9)/v^4
 
coMWWWW0 = ((-1504*W^4)/3 + (256*W^6)/Z^2 - (64*W^5)/(3*Z) + 304*W^3*Z - 
      (104*W^2*Z^2)/3 - (8*W*Z^3)/3)/v^4
 
coMWWWWh = ((8*h^3*W)/3 - (52*h^2*W^2)/3 + 16*h*W^3 + (272*W^4)/3 - 
      (8*h^3*W^2)/(3*Z) + (16*h^2*W^3)/Z - (160*h*W^4)/(3*Z) + (64*W^5)/Z - 
      (2*h^3*Z)/3 + (16*h^2*W*Z)/3 - (40*h*W^2*Z)/3 - (64*W^3*Z)/3 - 
      (h^2*Z^2)/3 - (4*h*W*Z^2)/3 - (4*W^2*Z^2)/3)/v^4
 
coMWWWWZ = ((2000*W^4)/3 - (256*W^6)/Z^2 - (1408*W^5)/(3*Z) - 416*W^3*Z - 
      (8*W^2*Z^2)/3 + (64*W*Z^3)/3 - 3*Z^4)/v^4
 
coS00h = ((-17*h^2*Nc)/108 + (h^2*Nc*nd)/27 + (h^2*ne)/3 + (h^2*nL)/6 + 
      (h^2*Nc*nQ)/54 + (4*h^2*Nc*nu)/27 - (40*h*Nc*W)/81 + (8*h*Nc*nd*W)/81 + 
      (8*h*ne*W)/9 + (4*h*nL*W)/9 + (4*h*Nc*nQ*W)/81 + (32*h*Nc*nu*W)/81 - 
      (320*Nc*W^2)/81 + (40*Nc*nd*W^2)/81 + (40*ne*W^2)/9 + (40*nL*W^2)/9 + 
      (200*Nc*nQ*W^2)/81 + (160*Nc*nu*W^2)/81 - 
      (h*(-17*h^2*Nc + 4*h^2*Nc*nd + 36*h^2*ne + 18*h^2*nL + 2*h^2*Nc*nQ + 
         16*h^2*Nc*nu + 160*h*Nc*W - 32*h*Nc*nd*W - 288*h*ne*W - 144*h*nL*W - 
         16*h*Nc*nQ*W - 128*h*Nc*nu*W - 512*Nc*W^2 + 64*Nc*nd*W^2 + 
         576*ne*W^2 + 576*nL*W^2 + 320*Nc*nQ*W^2 + 256*Nc*nu*W^2))/
       (108*(h - 4*Z)) + (128*h*Nc*W^2)/(81*Z) - (16*h*Nc*nd*W^2)/(81*Z) - 
      (16*h*ne*W^2)/(9*Z) - (16*h*nL*W^2)/(9*Z) - (80*h*Nc*nQ*W^2)/(81*Z) - 
      (64*h*Nc*nu*W^2)/(81*Z) + (17*h*Nc*Z)/81 - (4*h*Nc*nd*Z)/81 - 
      (4*h*ne*Z)/9 - (2*h*nL*Z)/9 - (2*h*Nc*nQ*Z)/81 - (16*h*Nc*nu*Z)/81 + 
      (400*Nc*W*Z)/81 - (80*Nc*nd*W*Z)/81 - (80*ne*W*Z)/9 - (40*nL*W*Z)/9 - 
      (40*Nc*nQ*W*Z)/81 - (320*Nc*nu*W*Z)/81 - (170*Nc*Z^2)/81 + 
      (40*Nc*nd*Z^2)/81 + (40*ne*Z^2)/9 + (20*nL*Z^2)/9 + (20*Nc*nQ*Z^2)/81 + 
      (160*Nc*nu*Z^2)/81)/v^4
 
coS00W = ((-872*Nc*W^2)/27 + (376*nL*W^2)/9 + (872*Nc*nQ*W^2)/27 + 
      (704*Nc*W^4)/(9*Z^2) - (320*nL*W^4)/(3*Z^2) - (704*Nc*nQ*W^4)/(9*Z^2) + 
      (1408*Nc*W^3)/(27*Z) - (128*nL*W^3)/(9*Z) - (1408*Nc*nQ*W^3)/(27*Z) + 
      (16*Nc*W*Z)/27 - (176*nL*W*Z)/9 - (16*Nc*nQ*W*Z)/27)/v^4
 
coS0tW = ((-698*Nc*t^2)/27 + (604*Nc*t*W)/27 + (136*Nc*W^2)/9 + 
      (128*Nc*W^3)/(3*t) + (928*Nc*t^2*W^2)/(27*Z^2) + 
      (928*Nc*t*W^3)/(27*Z^2) - (1856*Nc*W^4)/(27*Z^2) + (32*Nc*t^3)/(9*Z) + 
      (1312*Nc*t^2*W)/(27*Z) - (320*Nc*t*W^2)/(27*Z) - (64*Nc*W^3)/(3*Z) - 
      (256*Nc*W^4)/(9*t*Z) + (55*Nc*t*Z)/9 - (8*Nc*t^2*Z)/(3*W) + 
      (137*Nc*W*Z)/27 - (176*Nc*W^2*Z)/(9*t) - (25*Nc*Z^2)/36 - 
      (8*Nc*t^2*(2*t + Z)^2)/(9*(t - W)*Z) - 
      (Nc*(-4*W + Z)*(8*W + Z)*(-8*W + 5*Z)^2)/(36*(4*t - Z)*Z))/v^4
 
coShhZ = ((11*h^2)/12 - (11*h^3)/(4*(h - 4*Z)) - (2*h^3)/(3*Z) + 
      (71*h*Z)/9 + (10*Z^2)/3)/v^4
 
coShtt = ((17*h^2*Nc)/108 - (157*h*Nc*t)/27 + (130*Nc*t^2)/27 + 
      (760*h*Nc*W)/81 - (2800*Nc*t*W)/81 - (256*Nc*W^2)/81 - 
      (Nc*(17*h^3 + 28*h^2*t - 160*h^2*W - 1280*h*t*W + 512*h*W^2 + 
         4096*t*W^2))/(108*(h - 4*Z)) - (512*h*Nc*t*W^2)/(27*Z^2) + 
      (1024*Nc*t^2*W^2)/(27*Z^2) + (640*h*Nc*t*W)/(27*Z) - 
      (1280*Nc*t^2*W)/(27*Z) - (704*h*Nc*W^2)/(81*Z) + 
      (1472*Nc*t*W^2)/(81*Z) - (404*h*Nc*Z)/81 + (1406*Nc*t*Z)/81 + 
      (320*Nc*W*Z)/81 - (55*Nc*Z^2)/81 - (Nc*(-h + Z)*(-8*W + 5*Z)^2)/
       (9*(4*t - Z)))/v^4
 
coShWW = ((107*h^2)/8 - (320*h*W)/9 + (460*W^2)/9 - 
      ((h - 16*W)*(h^2 + 80*h*W + 192*W^2))/(24*(h - 4*Z)) - 
      (32*h^2*W^2)/(3*Z^2) + (224*h*W^3)/(3*Z^2) - (128*W^4)/Z^2 - 
      (80*h^2*W)/(3*Z) + (712*h*W^2)/(9*Z) - (1408*W^3)/(9*Z) - (49*h*Z)/18 + 
      (4*h^2*Z)/(3*W) + (16*W*Z)/9 + (5*Z^2)/9)/v^4
 
coSttZ = (-(h*Nc*t)/3 + (14*Nc*t^2)/3 + (3040*Nc*t*W)/243 - 
      (1792*Nc*W^2)/27 + (10240*Nc*W^3)/(81*t) - (h*Nc*(h - 4*t)*t)/
       (h - 4*Z) - (16384*Nc*t*W^4)/(243*Z^3) + (40960*Nc*t*W^3)/(243*Z^2) - 
      (2048*Nc*W^4)/(81*Z^2) - (9344*Nc*t*W^2)/(81*Z) + 
      (5120*Nc*W^3)/(81*Z) - (4096*Nc*W^4)/(81*t*Z) + (1712*Nc*t*Z)/243 - 
      (16*Nc*t^2*Z)/h + (2720*Nc*W*Z)/81 - (3328*Nc*W^2*Z)/(27*t) - 
      (281*Nc*Z^2)/81 + (4480*Nc*W*Z^2)/(81*t) - (856*Nc*Z^3)/(81*t) + 
      (Nc*(-8*W + 5*Z)^4)/(27*(4*t - Z)*Z))/v^4
 
coSWWZ = (-h^2/2 - 2*h*W - (10598*W^2)/9 - (h*(h^2 - 4*h*W + 12*W^2))/
       (2*(h - 4*Z)) + (512*W^5)/Z^3 + (11776*W^4)/(9*Z^2) + 
      (4672*W^3)/(9*Z) + (14*h*Z)/3 + 104*W*Z + (24*W^2*Z)/h + (64*Z^2)/3 + 
      (4*Z^3)/(3*W))/v^4
 
coSZZZ = ((-31*h^2)/48 - (3*h^3)/(16*(h - 4*Z)) + (25*h*Z)/12 - 
      (23*Z^2)/3 + (12*Z^3)/h)/v^4
 
coTbar0tt = ((-3712*Nc*t*W^2)/81 + (1024*Nc*W^3)/27 - 
      (8192*Nc*t*W^4)/(243*Z^2) + (2048*Nc*t*W^3)/(27*Z) - 
      (4096*Nc*W^4)/(243*Z) + (896*Nc*t*W*Z)/243 - (2432*Nc*W^2*Z)/81 + 
      (2176*Nc*W*Z^2)/243)/v^4
 
coTbar0WW = (-448*W^3 + (256*W^5)/Z^2 + (320*W^4)/(3*Z) + 80*W^2*Z + 
      (16*W*Z^2)/3)/v^4
 
coTh00 = ((-17*h^3*Nc)/144 + (h^3*Nc*nd)/36 + (h^3*ne)/4 + (h^3*nL)/8 + 
      (h^3*Nc*nQ)/72 + (h^3*Nc*nu)/9 - (70*h^2*Nc*W)/81 + 
      (14*h^2*Nc*nd*W)/81 + (14*h^2*ne*W)/9 + (7*h^2*nL*W)/9 + 
      (7*h^2*Nc*nQ*W)/81 + (56*h^2*Nc*nu*W)/81 - (416*h*Nc*W^2)/81 + 
      (52*h*Nc*nd*W^2)/81 + (52*h*ne*W^2)/9 + (52*h*nL*W^2)/9 + 
      (260*h*Nc*nQ*W^2)/81 + (208*h*Nc*nu*W^2)/81 - 
      (h^2*(-17*h^2*Nc + 4*h^2*Nc*nd + 36*h^2*ne + 18*h^2*nL + 2*h^2*Nc*nQ + 
         16*h^2*Nc*nu + 160*h*Nc*W - 32*h*Nc*nd*W - 288*h*ne*W - 144*h*nL*W - 
         16*h*Nc*nQ*W - 128*h*Nc*nu*W - 512*Nc*W^2 + 64*Nc*nd*W^2 + 
         576*ne*W^2 + 576*nL*W^2 + 320*Nc*nQ*W^2 + 256*Nc*nu*W^2))/
       (144*(h - 4*Z)) + (128*h^2*Nc*W^2)/(81*Z) - (16*h^2*Nc*nd*W^2)/
       (81*Z) - (16*h^2*ne*W^2)/(9*Z) - (16*h^2*nL*W^2)/(9*Z) - 
      (80*h^2*Nc*nQ*W^2)/(81*Z) - (64*h^2*Nc*nu*W^2)/(81*Z) + 
      (119*h^2*Nc*Z)/324 - (7*h^2*Nc*nd*Z)/81 - (7*h^2*ne*Z)/9 - 
      (7*h^2*nL*Z)/18 - (7*h^2*Nc*nQ*Z)/162 - (28*h^2*Nc*nu*Z)/81 + 
      (520*h*Nc*W*Z)/81 - (104*h*Nc*nd*W*Z)/81 - (104*h*ne*W*Z)/9 - 
      (52*h*nL*W*Z)/9 - (52*h*Nc*nQ*W*Z)/81 - (416*h*Nc*nu*W*Z)/81 + 
      (128*Nc*W^2*Z)/27 - (16*Nc*nd*W^2*Z)/27 - (16*ne*W^2*Z)/3 - 
      (16*nL*W^2*Z)/3 - (80*Nc*nQ*W^2*Z)/27 - (64*Nc*nu*W^2*Z)/27 - 
      (221*h*Nc*Z^2)/81 + (52*h*Nc*nd*Z^2)/81 + (52*h*ne*Z^2)/9 + 
      (26*h*nL*Z^2)/9 + (26*h*Nc*nQ*Z^2)/81 + (208*h*Nc*nu*Z^2)/81 - 
      (160*Nc*W*Z^2)/27 + (32*Nc*nd*W*Z^2)/27 + (32*ne*W*Z^2)/3 + 
      (16*nL*W*Z^2)/3 + (16*Nc*nQ*W*Z^2)/27 + (128*Nc*nu*W*Z^2)/27 + 
      (68*Nc*Z^3)/27 - (16*Nc*nd*Z^3)/27 - (16*ne*Z^3)/3 - (8*nL*Z^3)/3 - 
      (8*Nc*nQ*Z^3)/27 - (64*Nc*nu*Z^3)/27)/v^4
 
coThhZ = (3*h^3 - (3*h^4)/(h - 4*Z) - (4*h^4)/(3*Z) + (56*h^2*Z)/9 + 
      (64*h*Z^2)/9 - 16*Z^3)/v^4
 
coThtt = ((17*h^3*Nc)/144 - (169*h^2*Nc*t)/36 + (56*h*Nc*t^2)/27 + 
      (430*h^2*Nc*W)/81 - (1040*h*Nc*t*W)/27 + (640*Nc*t^2*W)/27 + 
      (704*h*Nc*W^2)/81 - (512*Nc*t*W^2)/27 - 
      (h*Nc*(17*h^3 + 28*h^2*t - 160*h^2*W - 1280*h*t*W + 512*h*W^2 + 
         4096*t*W^2))/(144*(h - 4*Z)) - (128*h^2*Nc*t*W^2)/(9*Z^2) + 
      (512*h*Nc*t^2*W^2)/(27*Z^2) + (160*h^2*Nc*t*W)/(9*Z) - 
      (640*h*Nc*t^2*W)/(27*Z) - (416*h^2*Nc*W^2)/(81*Z) + 
      (640*h*Nc*t*W^2)/(27*Z) - (512*Nc*t^2*W^2)/(27*Z) - 
      (893*h^2*Nc*Z)/324 + (289*h*Nc*t*Z)/27 - (56*Nc*t^2*Z)/27 - 
      (880*h*Nc*W*Z)/81 + (640*Nc*t*W*Z)/27 - (128*Nc*W^2*Z)/27 + 
      (829*h*Nc*Z^2)/162 - (164*Nc*t*Z^2)/27 + (160*Nc*W*Z^2)/27 - 
      (68*Nc*Z^3)/27 - (h*Nc*(h - Z)*(-8*W + 5*Z)^2)/(18*(-4*t + Z)))/v^4
 
coThWW = ((169*h^3)/32 + (55*h^2*W)/9 - (550*h*W^2)/9 + (368*W^3)/3 - 
      (h*(h - 16*W)*(h^2 + 80*h*W + 192*W^2))/(32*(h - 4*Z)) - 
      (16*h^3*W^2)/(3*Z^2) + (160*h^2*W^3)/(3*Z^2) - (64*h*W^4)/Z^2 - 
      h^4/(4*Z) - (43*h^3*W)/(3*Z) + (484*h^2*W^2)/(9*Z) - (144*h*W^3)/Z + 
      (64*W^4)/Z - (391*h^2*Z)/72 + (2*h^3*Z)/(3*W) + (176*h*W*Z)/9 + 
      24*W^2*Z + (19*h*Z^2)/18 - (2*h^2*Z^2)/(3*W) - 12*W*Z^2 - (2*Z^3)/3 + 
      (h^2*(h - Z)*(3*h^2 + 20*h*Z + 4*Z^2))/(12*(h - 4*W)*Z))/v^4
 
coTt0W = ((-566*Nc*t^3)/27 - (494*Nc*t^2*W)/9 - (836*Nc*t*W^2)/27 + 
      (40*Nc*W^3)/3 + (464*Nc*t^3*W^2)/(27*Z^2) + (464*Nc*t^2*W^3)/(27*Z^2) - 
      (928*Nc*t*W^4)/(27*Z^2) + (16*Nc*t^4)/(9*Z) + (656*Nc*t^3*W)/(27*Z) - 
      (1136*Nc*t^2*W^2)/(27*Z) - (256*Nc*t*W^3)/(3*Z) - (64*Nc*W^4)/(9*Z) + 
      (527*Nc*t^2*Z)/54 - (4*Nc*t^3*Z)/(3*W) + (19*Nc*t*W*Z)/54 - 
      (77*Nc*W^2*Z)/9 - (481*Nc*t*Z^2)/216 + (4*Nc*t^2*Z^2)/(3*W) - 
      (5*Nc*W*Z^2)/24 - (25*Nc*Z^3)/96 - (4*Nc*t^3*(2*t + Z)^2)/
       (9*(t - W)^2) - (Nc*(-4*W + Z)*(8*W + Z)*(-8*W + 5*Z)^2)/
       (96*(4*t - Z)) - (4*Nc*t^2*(2*t + Z)*(6*t^2 - 29*t*Z - 10*Z^2))/
       (27*(t - W)*Z))/v^4
 
coTtht = ((-83*h^2*Nc*t)/108 - (175*h*Nc*t^2)/27 + (184*Nc*t^3)/27 + 
      (20*h^2*Nc*W)/27 + (40*h*Nc*t*W)/27 - (1600*Nc*t^2*W)/81 + 
      (160*h*Nc*W^2)/27 - (2240*Nc*t*W^2)/81 - 
      (Nc*t*(17*h^3 + 28*h^2*t - 160*h^2*W - 1280*h*t*W + 512*h*W^2 + 
         4096*t*W^2))/(108*(h - 4*Z)) - (64*h^2*Nc*t*W^2)/(27*Z^2) - 
      (512*h*Nc*t^2*W^2)/(27*Z^2) + (1024*Nc*t^3*W^2)/(27*Z^2) + 
      (80*h^2*Nc*t*W)/(27*Z) + (640*h*Nc*t^2*W)/(27*Z) - 
      (1280*Nc*t^3*W)/(27*Z) - (16*h^2*Nc*W^2)/(27*Z) - 
      (64*h*Nc*t*W^2)/(27*Z) + (512*Nc*t^2*W^2)/(81*Z) - (25*h^2*Nc*Z)/108 - 
      (107*h*Nc*t*Z)/27 + (1274*Nc*t^2*Z)/81 - (200*h*Nc*W*Z)/27 + 
      (2800*Nc*t*W*Z)/81 - (32*Nc*W^2*Z)/3 + (125*h*Nc*Z^2)/54 - 
      (704*Nc*t*Z^2)/81 + (40*Nc*W*Z^2)/3 - (25*Nc*Z^3)/6 - 
      (Nc*(-8*W + 5*Z)^2*(h^2 - 10*h*Z + 18*Z^2))/(108*(4*t - Z)))/v^4
 
coTttZ = (h*Nc*t^2 + 4*Nc*t^3 - (1280*Nc*t^2*W)/243 - (640*Nc*t*W^2)/81 - 
      (2560*Nc*W^3)/81 - (h*Nc*(h - 4*t)*t^2)/(h - 4*Z) - 
      (16384*Nc*t^2*W^4)/(243*Z^3) + (40960*Nc*t^2*W^3)/(243*Z^2) + 
      (4096*Nc*t*W^4)/(243*Z^2) - (8192*Nc*t^2*W^2)/(81*Z) - 
      (10240*Nc*t*W^3)/(243*Z) + (1024*Nc*W^4)/(81*Z) + (1280*Nc*t^2*Z)/243 - 
      (16*Nc*t^3*Z)/h + (10400*Nc*t*W*Z)/243 + (544*Nc*W^2*Z)/27 - 
      (2741*Nc*t*Z^2)/243 + (16*Nc*t^2*Z^2)/h - (40*Nc*W*Z^2)/81 - 
      (1223*Nc*Z^3)/324 + (Nc*(-8*W + 5*Z)^4)/(36*(4*t - Z)))/v^4
 
coTW00 = ((-448*Nc*W^3)/9 + (448*nL*W^3)/9 + (448*Nc*nQ*W^3)/9 + 
      (352*Nc*W^5)/(9*Z^2) - (160*nL*W^5)/(3*Z^2) - (352*Nc*nQ*W^5)/(9*Z^2) + 
      (32*Nc*W^4)/(3*Z) + (160*nL*W^4)/(9*Z) - (32*Nc*nQ*W^4)/(3*Z) + 
      (16*Nc*W^2*Z)/9 - (272*nL*W^2*Z)/9 - (16*Nc*nQ*W^2*Z)/9 - 
      (16*Nc*W*Z^2)/9 + 16*nL*W*Z^2 + (16*Nc*nQ*W*Z^2)/9)/v^4
 
coTW0t = ((256*Nc*t^3)/27 - (80*Nc*t^2*W)/3 + (452*Nc*t*W^2)/27 + 
      (232*Nc*W^3)/9 + (320*Nc*W^4)/(9*t) + (464*Nc*t^2*W^3)/(27*Z^2) + 
      (464*Nc*t*W^4)/(27*Z^2) - (928*Nc*W^5)/(27*Z^2) + (16*Nc*t^4)/(9*Z) + 
      (16*Nc*t^3*W)/(9*Z) + (512*Nc*t^2*W^2)/(27*Z) - (752*Nc*t*W^3)/(27*Z) + 
      (64*Nc*W^4)/(9*Z) - (128*Nc*W^5)/(9*t*Z) + (100*Nc*t^2*Z)/27 + 
      (187*Nc*t*W*Z)/18 - (55*Nc*W^2*Z)/54 - (280*Nc*W^3*Z)/(9*t) + 
      (28*Nc*t*Z^2)/27 + (77*Nc*W*Z^2)/24 + (88*Nc*W^2*Z^2)/(9*t) + 
      (4*Nc*t^3*(2*t + Z)^2)/(9*(t - W)^2) - 
      (Nc*W*(-4*W + Z)*(8*W + Z)*(-8*W + 5*Z)^2)/(72*(4*t - Z)*Z) - 
      (4*Nc*t^2*(2*t + Z)*(6*t^2 + 35*t*Z + 10*Z^2))/(27*(t - W)*Z))/v^4
 
coTWhW = ((17*h^3)/24 + (199*h^2*W)/8 - 90*h*W^2 + 144*W^3 - 
      ((h - 16*W)*W*(h^2 + 80*h*W + 192*W^2))/(24*(h - 4*Z)) - 
      (8*h^2*W^3)/(3*Z^2) + (224*h*W^4)/(3*Z^2) - (128*W^5)/Z^2 + h^4/(8*Z) + 
      (h^3*W)/(2*Z) - (58*h^2*W^2)/(3*Z) + (112*h*W^3)/(3*Z) - 
      (448*W^4)/(9*Z) + (4*h^2*Z)/3 - (19*h*W*Z)/6 + (184*W^2*Z)/3 + 
      (h*Z^2)/2 + (40*W*Z^2)/9 - (h^2*(h - Z)*(3*h^2 + 20*h*Z + 4*Z^2))/
       (24*(h - 4*W)*Z))/v^4
 
coTWWZ = (-h^3/8 - (20*h*W^2)/3 - (5894*W^3)/3 - 
      (h*W*(h^2 - 4*h*W + 12*W^2))/(2*(h - 4*Z)) + (512*W^6)/Z^3 + 
      (13696*W^5)/(9*Z^2) - (384*W^4)/Z + (h^2*Z)/2 + (20*h*W*Z)/3 + 
      (2336*W^2*Z)/9 + (24*W^3*Z)/h - (3*h*Z^2)/2 + (158*W*Z^2)/3 - 
      (24*W^2*Z^2)/h + (8*Z^3)/3 + (h^2*(h^2 - 4*h*Z + 12*Z^2))/
       (8*(h - 4*W)))/v^4
 
coTZ00 = ((51200*Nc*W^3)/243 - (2560*Nc*nd*W^3)/243 - (2560*ne*W^3)/3 - 
      (1280*nL*W^3)/3 - (8960*Nc*nQ*W^3)/243 - (40960*Nc*nu*W^3)/243 - 
      (20480*Nc*W^4)/(243*Z) + (640*Nc*nd*W^4)/(243*Z) + (640*ne*W^4)/(3*Z) + 
      (640*nL*W^4)/(3*Z) + (10880*Nc*nQ*W^4)/(243*Z) + 
      (10240*Nc*nu*W^4)/(243*Z) - (21760*Nc*W^2*Z)/81 + 
      (1280*Nc*nd*W^2*Z)/81 + 1280*ne*W^2*Z + 320*nL*W^2*Z + 
      (1600*Nc*nQ*W^2*Z)/81 + (20480*Nc*nu*W^2*Z)/81 + (41600*Nc*W*Z^2)/243 - 
      (2560*Nc*nd*W*Z^2)/243 - (2560*ne*W*Z^2)/3 - (320*nL*W*Z^2)/3 - 
      (320*Nc*nQ*W*Z^2)/243 - (40960*Nc*nu*W*Z^2)/243 - (10280*Nc*Z^3)/243 + 
      (640*Nc*nd*Z^3)/243 + (640*ne*Z^3)/3 + (80*nL*Z^3)/3 + 
      (80*Nc*nQ*Z^3)/243 + (10240*Nc*nu*Z^3)/243)/v^4
 
coUhZ00 = ((-17*h^3*Nc)/864 + (h^3*Nc*nd)/216 + (h^3*ne)/24 + (h^3*nL)/48 + 
      (h^3*Nc*nQ)/432 + (h^3*Nc*nu)/54 + (5*h^2*Nc*W)/27 - (h^2*Nc*nd*W)/27 - 
      (h^2*ne*W)/3 - (h^2*nL*W)/6 - (h^2*Nc*nQ*W)/54 - (4*h^2*Nc*nu*W)/27 + 
      (16*h*Nc*W^2)/9 - (2*h*Nc*nd*W^2)/9 - 2*h*ne*W^2 - 2*h*nL*W^2 - 
      (10*h*Nc*nQ*W^2)/9 - (8*h*Nc*nu*W^2)/9 - 
      (h^2*(-17*h^2*Nc + 4*h^2*Nc*nd + 36*h^2*ne + 18*h^2*nL + 2*h^2*Nc*nQ + 
         16*h^2*Nc*nu + 160*h*Nc*W - 32*h*Nc*nd*W - 288*h*ne*W - 144*h*nL*W - 
         16*h*Nc*nQ*W - 128*h*Nc*nu*W - 512*Nc*W^2 + 64*Nc*nd*W^2 + 
         576*ne*W^2 + 576*nL*W^2 + 320*Nc*nQ*W^2 + 256*Nc*nu*W^2))/
       (864*(h - 4*Z)) - (17*h^2*Nc*Z)/216 + (h^2*Nc*nd*Z)/54 + 
      (h^2*ne*Z)/6 + (h^2*nL*Z)/12 + (h^2*Nc*nQ*Z)/108 + (2*h^2*Nc*nu*Z)/27 - 
      (20*h*Nc*W*Z)/9 + (4*h*Nc*nd*W*Z)/9 + 4*h*ne*W*Z + 2*h*nL*W*Z + 
      (2*h*Nc*nQ*W*Z)/9 + (16*h*Nc*nu*W*Z)/9 - (320*Nc*W^2*Z)/27 + 
      (40*Nc*nd*W^2*Z)/27 + (40*ne*W^2*Z)/3 + (40*nL*W^2*Z)/3 + 
      (200*Nc*nQ*W^2*Z)/27 + (160*Nc*nu*W^2*Z)/27 + (17*h*Nc*Z^2)/18 - 
      (2*h*Nc*nd*Z^2)/9 - 2*h*ne*Z^2 - h*nL*Z^2 - (h*Nc*nQ*Z^2)/9 - 
      (8*h*Nc*nu*Z^2)/9 + (400*Nc*W*Z^2)/27 - (80*Nc*nd*W*Z^2)/27 - 
      (80*ne*W*Z^2)/3 - (40*nL*W*Z^2)/3 - (40*Nc*nQ*W*Z^2)/27 - 
      (320*Nc*nu*W*Z^2)/27 - (170*Nc*Z^3)/27 + (40*Nc*nd*Z^3)/27 + 
      (40*ne*Z^3)/3 + (20*nL*Z^3)/3 + (20*Nc*nQ*Z^3)/27 + (160*Nc*nu*Z^3)/27)/
     v^4
 
coUhZhZ = ((17*h^3)/8 - h^4/(8*(h - 4*Z)) - h^4/(3*Z) - (29*h^2*Z)/6 - 
      (2*h*Z^2)/3 + 8*Z^3)/v^4
 
coUhZtt = ((17*h^3*Nc)/864 - (49*h^2*Nc*t)/216 + (5*h^2*Nc*W)/9 - 
      (200*h*Nc*t*W)/27 + (16*h*Nc*W^2)/27 + (128*Nc*t*W^2)/9 - 
      (h*Nc*(17*h^3 + 28*h^2*t - 160*h^2*W - 1280*h*t*W + 512*h*W^2 + 
         4096*t*W^2))/(864*(h - 4*Z)) - (64*h^2*Nc*t*W^2)/(27*Z^2) + 
      (80*h^2*Nc*t*W)/(27*Z) - (16*h^2*Nc*W^2)/(27*Z) + 
      (128*h*Nc*t*W^2)/(27*Z) - (11*h^2*Nc*Z)/72 + (107*h*Nc*t*Z)/54 - 
      (20*h*Nc*W*Z)/27 - (160*Nc*t*W*Z)/9 + (128*Nc*W^2*Z)/27 - 
      (h*Nc*Z^2)/54 + (14*Nc*t*Z^2)/9 - (160*Nc*W*Z^2)/27 + (95*Nc*Z^3)/27 - 
      (Nc*(-8*W + 5*Z)^2*(h^2 - 4*h*Z + 12*Z^2))/(108*(4*t - Z)))/v^4
 
coUhZWW = (h^3/192 - (5*h^2*W)/3 - (13*h*W^2)/3 - 48*W^3 - 
      (h*(h - 16*W)*(h^2 + 80*h*W + 192*W^2))/(192*(h - 4*Z)) + 
      (8*h^2*W^3)/Z^2 + (8*h^2*W^2)/(3*Z) - (16*h*W^3)/Z + (h^2*Z)/48 + 
      (28*h*W*Z)/3 - 60*W^2*Z - (35*h*Z^2)/12 + (88*W*Z^2)/3 + (5*Z^3)/3)/v^4
 
coUtt0W = ((-352*Nc*t^2*W)/27 - (992*Nc*t*W^2)/27 - (176*Nc*W^3)/27 + 
      (128*Nc*W^4)/(9*t) + (320*Nc*t^2*W^2)/(27*Z) + (64*Nc*t*W^3)/(3*Z) - 
      (128*Nc*W^4)/(27*Z) + (77*Nc*t^2*Z)/27 + (241*Nc*t*W*Z)/27 - 
      (122*Nc*W^2*Z)/27 - (64*Nc*W^3*Z)/(3*t) + (331*Nc*t*Z^2)/108 + 
      (23*Nc*W*Z^2)/12 + (88*Nc*W^2*Z^2)/(9*t) + (25*Nc*Z^3)/144 + 
      (Nc*(-4*W + Z)*(8*W + Z)*(-8*W + 5*Z)^2)/(144*(4*t - Z)))/v^4
 
coUttht = ((8*h*Nc*t^2)/3 + (80*h*Nc*t*W)/27 - (640*Nc*t^2*W)/27 + 
      (16*h*Nc*W^2)/3 + (320*Nc*t*W^2)/27 - (64*h*Nc*t*W^2)/(27*Z) + 
      (512*Nc*t^2*W^2)/(27*Z) - (97*h*Nc*t*Z)/27 + (56*Nc*t^2*Z)/27 - 
      (20*h*Nc*W*Z)/3 - (400*Nc*t*W*Z)/27 + (16*Nc*W^2*Z)/9 + 
      (37*h*Nc*Z^2)/12 + (143*Nc*t*Z^2)/27 - (20*Nc*W*Z^2)/9 + 
      (25*Nc*Z^3)/36 + (Nc*Z*(-h + Z)*(-8*W + 5*Z)^2)/(36*(4*t - Z)))/v^4
 
coUtttZ = ((-8*h*Nc*t^2)/3 - (6400*Nc*t*W^2)/81 + (25600*Nc*W^3)/243 + 
      (2048*Nc*W^4)/(81*t) - (8192*Nc*t*W^4)/(243*Z^2) + 
      (20480*Nc*t*W^3)/(243*Z) - (10240*Nc*W^4)/(243*Z) + (16*Nc*t^2*Z)/3 + 
      (8000*Nc*t*W*Z)/243 - (10688*Nc*W^2*Z)/81 - (5120*Nc*W^3*Z)/(81*t) - 
      (764*Nc*t*Z^2)/243 + (20080*Nc*W*Z^2)/243 + (1664*Nc*W^2*Z^2)/(27*t) - 
      (10721*Nc*Z^3)/486 - (2240*Nc*W*Z^3)/(81*t) + (428*Nc*Z^4)/(81*t) - 
      (Nc*(-8*W + 5*Z)^4)/(54*(4*t - Z)))/v^4
 
coUWW00 = ((128*Nc*W^3)/3 - (128*nL*W^3)/3 - (128*Nc*nQ*W^3)/3 + 
      (160*Nc*W^4)/(3*Z) - (160*nL*W^4)/(3*Z) - (160*Nc*nQ*W^4)/(3*Z) - 
      8*Nc*W^2*Z + 8*nL*W^2*Z + 8*Nc*nQ*W^2*Z)/v^4
 
coUWW0t = ((-176*Nc*t^2*W)/3 - (448*Nc*t*W^2)/9 - (128*Nc*W^3)/3 + 
      (16*Nc*t^2*W^2)/(3*Z) - (16*Nc*t*W^3)/Z - (160*Nc*W^4)/(3*Z) + 
      (52*Nc*t^2*Z)/3 + (4*Nc*t*W*Z)/9 + 8*Nc*W^2*Z + (4*Nc*t*Z^2)/3 + 
      (4*Nc*t^2*Z^2)/(3*W))/v^4
 
coUWWhW = ((-17*h^3)/24 + (53*h^2*W)/2 - (218*h*W^2)/3 - (296*W^3)/3 - 
      h^4/(8*Z) - (h^3*W)/(2*Z) - (14*h^2*W^2)/(3*Z) + (40*h*W^3)/(3*Z) - 
      (64*W^4)/Z - 8*h^2*Z + (64*h*W*Z)/3 + 8*W^2*Z + (13*h*Z^2)/6 - 
      (2*h^2*Z^2)/(3*W) + (2*W*Z^2)/3 + 
      (h^2*(h - Z)*(3*h^2 + 20*h*Z + 4*Z^2))/(24*(h - 4*W)*Z))/v^4
 
coUWWWZ = ((8*h^2*W)/3 - (16*h*W^2)/3 - (2048*W^3)/3 + (256*W^5)/Z^2 + 
      (2368*W^4)/(3*Z) - (16*h*W*Z)/3 + (1664*W^2*Z)/3 - (88*W*Z^2)/3 - 
      (52*Z^3)/3 - (2*Z^4)/(3*W))/v^4
 
coUZhhh = ((15*h^3)/16 + (9*h^4)/(16*(h - 4*Z)) - (37*h^2*Z)/4 + 9*h*Z^2)/
     v^4
 
coUZhtt = ((13*h^2*Nc*t)/12 - (17*h*Nc*t^2)/3 - (1024*Nc*t*W^2)/27 + 
      (h^2*Nc*(h - 4*t)*t)/(4*(h - 4*Z)) - 5*h*Nc*t*Z + (44*Nc*t^2*Z)/3 + 
      (1280*Nc*t*W*Z)/27 - (220*Nc*t*Z^2)/27)/v^4
 
coUZhWW = ((3*h^3)/4 - (2*h^2*W)/3 + (179*h*W^2)/6 + 128*W^3 + 
      (h^2*(h^2 - 4*h*W + 12*W^2))/(8*(h - 4*Z)) - 2*h^2*Z - 12*h*W*Z - 
      (194*W^2*Z)/3 + (35*h*Z^2)/6 - (82*W*Z^2)/3 + 
      (h^2*(h^2 - 4*h*Z + 12*Z^2))/(8*(h - 4*W)))/v^4
 
coUZhZZ = ((103*h^3)/96 + (3*h^4)/(32*(h - 4*Z)) + (7*h^2*Z)/24 + 
      (71*h*Z^2)/6 - (82*Z^3)/3)/v^4
 
coAhAh = (h/12 - h^2/(12*(h - 4*Z)) - (2*h^2)/(9*Z) - (5*Z)/9)/v^4
 
coAhAt = ((-92*h*Nc)/81 + 2*Nc*t - (880*Nc*W)/81 - 
      (Nc*(17*h^2 - 160*h*W + 512*W^2))/(27*(h - 4*Z)) - 
      (320*h*Nc*W^2)/(81*Z^2) + (400*h*Nc*W)/(81*Z) + (320*Nc*W^2)/(81*Z) + 
      (374*Nc*Z)/81 - (4*Nc*t*Z)/h - (h*Nc*(-8*W + 5*Z)^2)/(27*(4*t - Z)*Z))/
     v^4
 
coAhAW = ((-91*h)/18 - (34*W)/9 + (h^2 - 16*h*W + 192*W^2)/
       (3*(h - 4*Z)) + (40*h*W^2)/(3*Z^2) - h^2/Z - (52*h*W)/(9*Z) + 
      (80*W^2)/(9*Z) - (29*Z)/18 - (2*h*Z)/(3*W) + (6*W*Z)/h + 
      (h*(6*h^2 - 5*h*Z - 13*Z^2))/(6*(h - 4*W)*Z))/v^4
 
coAhAZ = ((139*h)/144 + (13*h^2)/(16*(h - 4*Z)) + (7*h^2)/(9*Z) - 
      (13*Z)/36 + (3*Z^2)/h)/v^4
 
coAhB00 = ((-17*h^2*Nc)/432 + (h^2*Nc*nd)/108 + (h^2*ne)/12 + 
      (h^2*nL)/24 + (h^2*Nc*nQ)/216 + (h^2*Nc*nu)/27 - (50*h*Nc*W)/81 + 
      (10*h*Nc*nd*W)/81 + (10*h*ne*W)/9 + (5*h*nL*W)/9 + (5*h*Nc*nQ*W)/81 + 
      (40*h*Nc*nu*W)/81 - (32*Nc*W^2)/27 + (4*Nc*nd*W^2)/27 + (4*ne*W^2)/3 + 
      (4*nL*W^2)/3 + (20*Nc*nQ*W^2)/27 + (16*Nc*nu*W^2)/27 - 
      (h*(-17*h^2*Nc + 4*h^2*Nc*nd + 36*h^2*ne + 18*h^2*nL + 2*h^2*Nc*nQ + 
         16*h^2*Nc*nu + 160*h*Nc*W - 32*h*Nc*nd*W - 288*h*ne*W - 144*h*nL*W - 
         16*h*Nc*nQ*W - 128*h*Nc*nu*W - 512*Nc*W^2 + 64*Nc*nd*W^2 + 
         576*ne*W^2 + 576*nL*W^2 + 320*Nc*nQ*W^2 + 256*Nc*nu*W^2))/
       (432*(h - 4*Z)) + (64*h*Nc*W^2)/(81*Z) - (8*h*Nc*nd*W^2)/(81*Z) - 
      (8*h*ne*W^2)/(9*Z) - (8*h*nL*W^2)/(9*Z) - (40*h*Nc*nQ*W^2)/(81*Z) - 
      (32*h*Nc*nu*W^2)/(81*Z) + (85*h*Nc*Z)/324 - (5*h*Nc*nd*Z)/81 - 
      (5*h*ne*Z)/9 - (5*h*nL*Z)/18 - (5*h*Nc*nQ*Z)/162 - (20*h*Nc*nu*Z)/81 + 
      (40*Nc*W*Z)/27 - (8*Nc*nd*W*Z)/27 - (8*ne*W*Z)/3 - (4*nL*W*Z)/3 - 
      (4*Nc*nQ*W*Z)/27 - (32*Nc*nu*W*Z)/27 + (128*Nc*W^2*Z)/(27*h) - 
      (16*Nc*nd*W^2*Z)/(27*h) - (16*ne*W^2*Z)/(3*h) - (16*nL*W^2*Z)/(3*h) - 
      (80*Nc*nQ*W^2*Z)/(27*h) - (64*Nc*nu*W^2*Z)/(27*h) - (17*Nc*Z^2)/27 + 
      (4*Nc*nd*Z^2)/27 + (4*ne*Z^2)/3 + (2*nL*Z^2)/3 + (2*Nc*nQ*Z^2)/27 + 
      (16*Nc*nu*Z^2)/27 - (160*Nc*W*Z^2)/(27*h) + (32*Nc*nd*W*Z^2)/(27*h) + 
      (32*ne*W*Z^2)/(3*h) + (16*nL*W*Z^2)/(3*h) + (16*Nc*nQ*W*Z^2)/(27*h) + 
      (128*Nc*nu*W*Z^2)/(27*h) + (68*Nc*Z^3)/(27*h) - (16*Nc*nd*Z^3)/(27*h) - 
      (16*ne*Z^3)/(3*h) - (8*nL*Z^3)/(3*h) - (8*Nc*nQ*Z^3)/(27*h) - 
      (64*Nc*nu*Z^3)/(27*h))/v^4
 
coAhBhZ = ((149*h^2)/72 - (7*h^3)/(24*(h - 4*Z)) - (7*h^3)/(9*Z) - 
      (29*h*Z)/6 + (14*Z^2)/3 - (16*Z^3)/h)/v^4
 
coAhBtt = ((17*h^2*Nc)/432 - (119*h*Nc*t)/324 + (110*h*Nc*W)/81 - 
      (400*Nc*t*W)/27 + (640*Nc*t^2*W)/(27*h) + (224*Nc*W^2)/27 - 
      (512*Nc*t*W^2)/(27*h) - (Nc*(17*h^3 + 28*h^2*t - 160*h^2*W - 
         1280*h*t*W + 512*h*W^2 + 4096*t*W^2))/(432*(h - 4*Z)) - 
      (320*h*Nc*t*W^2)/(81*Z^2) + (400*h*Nc*t*W)/(81*Z) - 
      (112*h*Nc*W^2)/(81*Z) + (256*Nc*t*W^2)/(27*Z) - 
      (512*Nc*t^2*W^2)/(27*h*Z) - (40*h*Nc*Z)/81 - (Nc*t*Z)/27 - 
      (56*Nc*t^2*Z)/(27*h) - (280*Nc*W*Z)/27 + (640*Nc*t*W*Z)/(27*h) - 
      (128*Nc*W^2*Z)/(27*h) + (119*Nc*Z^2)/27 - (164*Nc*t*Z^2)/(27*h) + 
      (160*Nc*W*Z^2)/(27*h) - (68*Nc*Z^3)/(27*h) - (h*Nc*(-8*W + 5*Z)^2)/
       (108*(4*t - Z)))/v^4
 
coAhBWW = ((-45*h^2)/32 + (161*h*W)/9 - (214*W^2)/3 + (368*W^3)/(3*h) - 
      ((h - 16*W)*(h^2 + 80*h*W + 192*W^2))/(96*(h - 4*Z)) + 
      (40*h*W^3)/(3*Z^2) - h^3/(4*Z) - (h^2*W)/Z + (80*h*W^2)/(9*Z) - 
      (112*W^3)/(3*Z) + (64*W^4)/(h*Z) - (437*h*Z)/72 + (56*W*Z)/3 + 
      (24*W^2*Z)/h + Z^2/2 - (2*h*Z^2)/(3*W) - (12*W*Z^2)/h - (2*Z^3)/(3*h) + 
      (h*(h - Z)*(3*h^2 + 20*h*Z + 4*Z^2))/(12*(h - 4*W)*Z))/v^4
 
coAtAt = ((-25*h*Nc)/27 - (8*Nc*t)/3 - (704*Nc*W)/81 + (160*Nc^2*W)/9 - 
      (2560*Nc*W^2)/(81*t) - (8192*Nc^2*W^4)/(243*Z^3) - 
      (64*h*Nc*W^2)/(27*Z^2) + (57344*Nc^2*W^3)/(729*Z^2) - 
      (2048*Nc*W^4)/(243*t*Z^2) + (80*h*Nc*W)/(27*Z) + (592*Nc*W^2)/(81*Z) - 
      (1664*Nc^2*W^2)/(27*Z) + (2048*Nc*W^3)/(81*t*Z) + (184*Nc*Z)/81 - 
      (476*Nc^2*Z)/729 + (4*Nc*t*Z)/h + (4544*Nc*W*Z)/(243*t) - 
      (428*Nc*Z^2)/(81*t) - (Nc*(30720*W^4 + 8192*Nc*W^4 + 576*h*W^2*Z - 
         56832*W^3*Z - 20480*Nc*W^3*Z - 720*h*W*Z^2 + 1296*W^2*Z^2 + 
         20352*Nc*W^2*Z^2 + 225*h*Z^3 + 34224*W*Z^3 - 9440*Nc*W*Z^3 - 
         12000*Z^4 + 1700*Nc*Z^4))/(243*(4*t - Z)*Z^2))/v^4
 
coAtAW = ((190*Nc*t)/9 - (1292*Nc*W)/81 - (64*Nc*W^2)/(3*t) + 
      (2048*Nc*W^4)/(9*Z^3) - (25600*Nc*W^3)/(81*Z^2) + (16*Nc*t^2)/(9*Z) + 
      (64*Nc*t*W)/(9*Z) + (6064*Nc*W^2)/(81*Z) + (128*Nc*W^3)/(9*t*Z) + 
      (587*Nc*Z)/81 + (4*Nc*t*Z)/(3*W) + (88*Nc*W*Z)/(9*t) - 
      (4*Nc*t*(2*t + Z)^2)/(9*(t - W)*Z) + 
      (Nc*(-8*W + 5*Z)^2*(48*W^2 - 40*W*Z + Z^2))/(27*(4*t - Z)*Z^2))/v^4
 
coAtAZ = ((116*h*Nc)/81 + (2*Nc*t)/3 + (800*Nc*W)/81 + 
      (1664*Nc*W^2)/(27*t) + (2*Nc*(17*h^2 - 160*h*W + 512*W^2))/
       (27*(h - 4*Z)) + (512*h*Nc*W^2)/(81*Z^2) + (2048*Nc*W^4)/(81*t*Z^2) - 
      (640*h*Nc*W)/(81*Z) + (128*Nc*W^2)/(81*Z) - (5120*Nc*W^3)/(81*t*Z) - 
      (232*Nc*Z)/81 - (2240*Nc*W*Z)/(81*t) + (428*Nc*Z^2)/(81*t) - 
      (2*Nc*(-8*W + 5*Z)^2*(128*W^2 - 3*h*Z - 160*W*Z + 74*Z^2))/
       (81*(4*t - Z)*Z^2))/v^4
 
coAtB00 = ((-208*Nc*t^2)/27 - (64*Nc*t*W)/9 - (64*Nc*W^2)/9 + 
      (1600*Nc^2*W^2)/81 - (776*Nc^2*nd*W^2)/243 - (776*Nc*ne*W^2)/27 - 
      (520*Nc*nL*W^2)/27 - (1576*Nc^2*nQ*W^2)/243 - (3104*Nc^2*nu*W^2)/243 + 
      (4096*Nc^2*W^4)/(243*Z^2) - (512*Nc^2*nd*W^4)/(243*Z^2) - 
      (512*Nc*ne*W^4)/(27*Z^2) - (512*Nc*nL*W^4)/(27*Z^2) - 
      (2560*Nc^2*nQ*W^4)/(243*Z^2) - (2048*Nc^2*nu*W^4)/(243*Z^2) - 
      (32*Nc*t*W^2)/(27*Z) - (64*Nc*W^3)/(27*Z) - (26624*Nc^2*W^3)/(729*Z) + 
      (3712*Nc^2*nd*W^3)/(729*Z) + (3712*Nc*ne*W^3)/(81*Z) + 
      (3200*Nc*nL*W^3)/(81*Z) + (13952*Nc^2*nQ*W^3)/(729*Z) + 
      (14848*Nc^2*nu*W^3)/(729*Z) - (56*Nc*t*Z)/9 - (16*Nc*W*Z)/3 + 
      (400*Nc^2*W*Z)/243 - (112*Nc^2*nd*W*Z)/243 - (112*Nc*ne*W*Z)/27 - 
      (56*Nc*nL*W*Z)/27 - (56*Nc^2*nQ*W*Z)/243 - (448*Nc^2*nu*W*Z)/243 - 
      (32*Nc*Z^2)/27 - (2074*Nc^2*Z^2)/729 + (488*Nc^2*nd*Z^2)/729 + 
      (488*Nc*ne*Z^2)/81 + (244*Nc*nL*Z^2)/81 + (244*Nc^2*nQ*Z^2)/729 + 
      (1952*Nc^2*nu*Z^2)/729 - (4*Nc*t^2*(2*t + Z)^2)/(9*(t - W)^2) + 
      (8*Nc*t*(2*t + Z)*(16*t + 5*Z))/(27*(t - W)) - 
      (2*Nc*(-8*W + 5*Z)^2*(-32*Nc*W^2 + 4*Nc*nd*W^2 + 36*ne*W^2 + 
         36*nL*W^2 + 20*Nc*nQ*W^2 + 16*Nc*nu*W^2 + 40*Nc*W*Z - 8*Nc*nd*W*Z - 
         72*ne*W*Z - 36*nL*W*Z - 4*Nc*nQ*W*Z - 32*Nc*nu*W*Z - 17*Nc*Z^2 + 
         4*Nc*nd*Z^2 + 36*ne*Z^2 + 18*nL*Z^2 + 2*Nc*nQ*Z^2 + 16*Nc*nu*Z^2))/
       (243*(4*t - Z)*Z))/v^4
 
coAtBhZ = ((-385*h^2*Nc)/162 + (4*h*Nc*t)/3 - (1840*h*Nc*W)/81 - 
      (256*Nc*W^2)/9 - (h*Nc*(17*h^2 - 160*h*W + 512*W^2))/(54*(h - 4*Z)) - 
      (512*h^2*Nc*W^2)/(81*Z^2) + (640*h^2*Nc*W)/(81*Z) + 
      (1280*h*Nc*W^2)/(81*Z) + (566*h*Nc*Z)/81 - (16*Nc*t*Z)/3 + 
      (320*Nc*W*Z)/9 - (64*Nc*Z^2)/9 + (16*Nc*t*Z^2)/h - 
      (2*Nc*(-8*W + 5*Z)^2*(h^2 - 4*h*Z + 12*Z^2))/(27*(4*t - Z)*Z))/v^4
 
coAtBtt = ((-256*Nc*t*W)/27 + (800*Nc^2*t*W)/27 + (152*Nc*W^2)/27 - 
      (1568*Nc^2*W^2)/27 + (5120*Nc*W^3)/(81*t) - (16384*Nc^2*t*W^4)/
       (243*Z^3) + (114688*Nc^2*t*W^3)/(729*Z^2) - (1024*Nc*W^4)/(81*Z^2) - 
      (8192*Nc^2*W^4)/(243*Z^2) + (224*Nc*t*W^2)/(27*Z) - 
      (3200*Nc^2*t*W^2)/(27*Z) + (4352*Nc*W^3)/(243*Z) + 
      (57344*Nc^2*W^3)/(729*Z) - (2048*Nc*W^4)/(81*t*Z) + (86*Nc*t*Z)/27 - 
      (574*Nc^2*t*Z)/729 - (1048*Nc*W*Z)/81 + (40*Nc^2*W*Z)/3 - 
      (1664*Nc*W^2*Z)/(27*t) + (263*Nc*Z^2)/486 + (1073*Nc^2*Z^2)/1458 + 
      (2240*Nc*W*Z^2)/(81*t) - (428*Nc*Z^3)/(81*t) - 
      (Nc*(-43008*W^4 + 16384*Nc*W^4 + 118272*W^3*Z - 40960*Nc*W^3*Z - 
         137520*W^2*Z^2 + 38976*Nc*W^2*Z^2 + 74544*W*Z^3 - 16720*Nc*W*Z^3 - 
         14475*Z^4 + 2725*Nc*Z^4))/(486*(4*t - Z)*Z))/v^4
 
coAtBWW = ((-160*Nc*t*W)/3 + (652*Nc*W^2)/9 + (2048*Nc*W^5)/(9*Z^3) - 
      (9472*Nc*W^4)/(81*Z^2) - (16*Nc*t*W^2)/(3*Z) - (27184*Nc*W^3)/(81*Z) + 
      (52*Nc*t*Z)/3 + (64*Nc*W*Z)/81 + (61*Nc*Z^2)/81 + (4*Nc*t*Z^2)/(3*W) - 
      (Nc*(-4*W + Z)*(-8*W + 5*Z)^2*(12*W^2 + 20*W*Z + Z^2))/
       (27*(4*t - Z)*Z^2))/v^4
 
coAWAW = ((17*h)/2 - (916*W)/9 - (384*W^4)/Z^3 + (8*h*W^2)/Z^2 + 
      (3872*W^3)/(9*Z^2) + h^2/Z + (28*h*W)/(3*Z) - (776*W^2)/(3*Z) + 
      (206*Z)/9 + (2*h*Z)/(3*W) - (6*W*Z)/h + (2*Z^2)/(3*W) + 
      (21*Z^2)/(2*(4*W - Z)) - (h*(6*h^2 - 5*h*Z - 13*Z^2))/(6*(h - 4*W)*Z))/
     v^4
 
coAWAZ = ((-28*h)/9 - (604*W)/9 - (2*(h^2 - 16*h*W + 192*W^2))/
       (3*(h - 4*Z)) - (64*h*W^2)/(3*Z^2) + (3328*W^3)/(9*Z^2) - 
      (32*h*W)/(9*Z) + (1174*W^2)/(9*Z) - (46*Z)/9 - (2*Z^2)/(3*W))/v^4
 
coAWB00 = ((160*Nc*t^2)/27 + (16*Nc*t*W)/3 - (1232*Nc*W^2)/81 - 
      (32*Nc*nd*W^2)/81 - (32*ne*W^2)/9 + (160*nL*W^2)/9 + 
      (1952*Nc*nQ*W^2)/81 - (128*Nc*nu*W^2)/81 - (512*Nc*W^4)/(9*Z^2) + 
      (64*Nc*nd*W^4)/(9*Z^2) + (64*ne*W^4)/Z^2 + (64*nL*W^4)/Z^2 + 
      (320*Nc*nQ*W^4)/(9*Z^2) + (256*Nc*nu*W^4)/(9*Z^2) + 
      (32*Nc*t*W^2)/(27*Z) + (4736*Nc*W^3)/(81*Z) - (832*Nc*nd*W^3)/(81*Z) - 
      (832*ne*W^3)/(9*Z) - (448*nL*W^3)/(9*Z) - (1472*Nc*nQ*W^3)/(81*Z) - 
      (3328*Nc*nu*W^3)/(81*Z) + (40*Nc*t*Z)/9 - (416*Nc*W*Z)/81 + 
      (256*Nc*nd*W*Z)/81 + (256*ne*W*Z)/9 - (64*nL*W*Z)/9 - 
      (64*Nc*nQ*W*Z)/81 + (1024*Nc*nu*W*Z)/81 - (208*Nc*Z^2)/81 + 
      (32*Nc*nd*Z^2)/81 + (32*ne*Z^2)/9 + (160*nL*Z^2)/9 + 
      (160*Nc*nQ*Z^2)/81 + (128*Nc*nu*Z^2)/81 + (4*Nc*t^2*(2*t + Z)^2)/
       (9*(t - W)^2) - (4*Nc*t*(2*t + Z)*(26*t + 7*Z))/(27*(t - W)))/v^4
 
coAWBhZ = ((22*h^2)/9 - (218*h*W)/9 + 96*W^2 + 
      (h*(h^2 - 16*h*W + 192*W^2))/(6*(h - 4*Z)) + (64*h^2*W^2)/(3*Z^2) + 
      (32*h^2*W)/(9*Z) - (160*h*W^2)/(3*Z) - (76*h*Z)/9 + 104*W*Z + 18*Z^2 - 
      (24*W*Z^2)/h + (h*(h^2 - 4*h*Z + 12*Z^2))/(2*(h - 4*W)))/v^4
 
coAWBtt = ((-2672*Nc*t*W)/81 + (2468*Nc*W^2)/81 + (128*Nc*W^3)/(9*t) + 
      (2048*Nc*t*W^4)/(9*Z^3) - (25600*Nc*t*W^3)/(81*Z^2) + 
      (256*Nc*W^4)/(3*Z^2) + (8032*Nc*t*W^2)/(81*Z) - (8768*Nc*W^3)/(81*Z) + 
      (53*Nc*t*Z)/81 - (166*Nc*W*Z)/81 - (64*Nc*W^2*Z)/(3*t) + 
      (1483*Nc*Z^2)/324 + (88*Nc*W*Z^2)/(9*t) + 
      (Nc*(-8*W + 5*Z)^2*(48*W^2 - 40*W*Z + Z^2))/(108*(4*t - Z)*Z))/v^4
 
coAWBWW = ((17*h^2)/6 - (46*h*W)/3 - (6212*W^2)/9 - (768*W^5)/Z^3 + 
      (32*W^4)/Z^2 + h^3/(2*Z) + (2*h^2*W)/Z + (16*h*W^2)/(3*Z) + 
      (256*W^3)/(3*Z) + 6*h*Z + (673*W*Z)/9 + (781*Z^2)/36 + 
      (2*h*Z^2)/(3*W) + (2*Z^3)/(3*W) + (21*Z^3)/(4*(4*W - Z)) - 
      (h*(h - Z)*(3*h^2 + 20*h*Z + 4*Z^2))/(6*(h - 4*W)*Z))/v^4
 
coAZAZ = ((-103*h)/144 - (17*h^2)/(16*(h - 4*Z)) - (5*h^2)/(9*Z) + 
      (127*Z)/36 - (3*Z^2)/h)/v^4
 
coAZB00 = ((17*h^2*Nc)/216 - (h^2*Nc*nd)/54 - (h^2*ne)/6 - (h^2*nL)/12 - 
      (h^2*Nc*nQ)/108 - (2*h^2*Nc*nu)/27 + (20*h*Nc*W)/81 - 
      (4*h*Nc*nd*W)/81 - (4*h*ne*W)/9 - (2*h*nL*W)/9 - (2*h*Nc*nQ*W)/81 - 
      (16*h*Nc*nu*W)/81 - (3584*Nc*W^2)/27 + (208*Nc*nd*W^2)/27 + 
      (5744*ne*W^2)/9 + (1424*nL*W^2)/9 + (80*Nc*nQ*W^2)/9 + 
      (3392*Nc*nu*W^2)/27 + (h*(-17*h^2*Nc + 4*h^2*Nc*nd + 36*h^2*ne + 
         18*h^2*nL + 2*h^2*Nc*nQ + 16*h^2*Nc*nu + 160*h*Nc*W - 32*h*Nc*nd*W - 
         288*h*ne*W - 144*h*nL*W - 16*h*Nc*nQ*W - 128*h*Nc*nu*W - 
         512*Nc*W^2 + 64*Nc*nd*W^2 + 576*ne*W^2 + 576*nL*W^2 + 
         320*Nc*nQ*W^2 + 256*Nc*nu*W^2))/(216*(h - 4*Z)) - 
      (10240*Nc*W^4)/(243*Z^2) + (320*Nc*nd*W^4)/(243*Z^2) + 
      (320*ne*W^4)/(3*Z^2) + (320*nL*W^4)/(3*Z^2) + 
      (5440*Nc*nQ*W^4)/(243*Z^2) + (5120*Nc*nu*W^4)/(243*Z^2) - 
      (64*h*Nc*W^2)/(81*Z) + (8*h*Nc*nd*W^2)/(81*Z) + (8*h*ne*W^2)/(9*Z) + 
      (8*h*nL*W^2)/(9*Z) + (40*h*Nc*nQ*W^2)/(81*Z) + 
      (32*h*Nc*nu*W^2)/(81*Z) + (25600*Nc*W^3)/(243*Z) - 
      (1280*Nc*nd*W^3)/(243*Z) - (1280*ne*W^3)/(3*Z) - (640*nL*W^3)/(3*Z) - 
      (4480*Nc*nQ*W^3)/(243*Z) - (20480*Nc*nu*W^3)/(243*Z) - 
      (17*h*Nc*Z)/162 + (2*h*Nc*nd*Z)/81 + (2*h*ne*Z)/9 + (h*nL*Z)/9 + 
      (h*Nc*nQ*Z)/81 + (8*h*Nc*nu*Z)/81 + (20320*Nc*W*Z)/243 - 
      (1184*Nc*nd*W*Z)/243 - (3808*ne*W*Z)/9 - (464*nL*W*Z)/9 - 
      (112*Nc*nQ*W*Z)/243 - (20096*Nc*nu*W*Z)/243 - (4936*Nc*Z^2)/243 + 
      (272*Nc*nd*Z^2)/243 + (944*ne*Z^2)/9 + (112*nL*Z^2)/9 + 
      (16*Nc*nQ*Z^2)/243 + (4928*Nc*nu*Z^2)/243)/v^4
 
coAZBhZ = ((-59*h^2)/48 + (43*h^3)/(48*(h - 4*Z)) + (7*h^3)/(9*Z) - 
      (25*h*Z)/36 + (5*Z^2)/3 - (12*Z^3)/h)/v^4
 
coAZBtt = ((-17*h^2*Nc)/216 + (49*h*Nc*t)/162 - (80*h*Nc*W)/81 + 
      (160*Nc*t*W)/243 - (128*Nc*W^2)/81 - (5120*Nc*W^3)/(81*t) + 
      (Nc*(17*h^3 + 28*h^2*t - 160*h^2*W - 1280*h*t*W + 512*h*W^2 + 
         4096*t*W^2))/(216*(h - 4*Z)) + (8192*Nc*t*W^4)/(243*Z^3) + 
      (320*h*Nc*t*W^2)/(81*Z^2) - (20480*Nc*t*W^3)/(243*Z^2) - 
      (400*h*Nc*t*W)/(81*Z) + (112*h*Nc*W^2)/(81*Z) + (512*Nc*t*W^2)/(9*Z) + 
      (2048*Nc*W^4)/(81*t*Z) + (109*h*Nc*Z)/324 - (436*Nc*t*Z)/243 + 
      (160*Nc*W*Z)/81 + (1664*Nc*W^2*Z)/(27*t) - (176*Nc*Z^2)/81 - 
      (2240*Nc*W*Z^2)/(81*t) + (428*Nc*Z^3)/(81*t) - 
      (Nc*(-8*W + 5*Z)^2*(512*W^2 - 3*h*Z - 640*W*Z + 224*Z^2))/
       (324*(4*t - Z)*Z))/v^4
 
coAZBWW = (-h^2/48 + (22*h*W)/9 + (4960*W^2)/9 + 
      ((h - 16*W)*(h^2 + 80*h*W + 192*W^2))/(48*(h - 4*Z)) - (256*W^5)/Z^3 - 
      (40*h*W^3)/(3*Z^2) - (1408*W^4)/(3*Z^2) - (92*h*W^2)/(9*Z) - 
      (192*W^3)/Z - (47*h*Z)/36 - (620*W*Z)/9 - (128*Z^2)/9 - (2*Z^3)/(3*W))/
     v^4
 
coB00B00 = ((14816*Nc*W^3)/243 - (1024*Nc^2*W^3)/729 - 
      (640*Nc*nd*W^3)/243 + (640*Nc^2*nd*W^3)/729 - (64*Nc^2*nd^2*W^3)/729 - 
      (640*ne*W^3)/3 + (640*Nc*ne*W^3)/81 - (128*Nc*nd*ne*W^3)/81 - 
      (64*ne^2*W^3)/9 - (352*nL*W^3)/3 + (128*Nc*nL*W^3)/81 - 
      (64*Nc*nd*nL*W^3)/81 - (64*ne*nL*W^3)/9 - (4256*Nc*nQ*W^3)/243 - 
      (1408*Nc^2*nQ*W^3)/729 - (64*Nc^2*nd*nQ*W^3)/729 - 
      (64*Nc*ne*nQ*W^3)/81 + (256*Nc*nL*nQ*W^3)/81 + 
      (1280*Nc^2*nQ^2*W^3)/729 - (10240*Nc*nu*W^3)/243 + 
      (2560*Nc^2*nu*W^3)/729 - (512*Nc^2*nd*nu*W^3)/729 - 
      (512*Nc*ne*nu*W^3)/81 - (256*Nc*nL*nu*W^3)/81 - 
      (256*Nc^2*nQ*nu*W^3)/729 - (1024*Nc^2*nu^2*W^3)/729 - 
      (3968*Nc*W^4)/(243*Z) + (160*Nc*nd*W^4)/(243*Z) + (160*ne*W^4)/(3*Z) + 
      (160*nL*W^4)/(3*Z) + (1568*Nc*nQ*W^4)/(243*Z) + 
      (2560*Nc*nu*W^4)/(243*Z) - (5344*Nc*W^2*Z)/81 + (448*Nc^2*W^2*Z)/81 + 
      (320*Nc*nd*W^2*Z)/81 - (608*Nc^2*nd*W^2*Z)/243 + 
      (64*Nc^2*nd^2*W^2*Z)/243 + 320*ne*W^2*Z - (608*Nc*ne*W^2*Z)/27 + 
      (128*Nc*nd*ne*W^2*Z)/27 + (64*ne^2*W^2*Z)/3 + (208*nL*W^2*Z)/3 - 
      (32*Nc*nL*W^2*Z)/3 + (64*Nc*nd*nL*W^2*Z)/27 + (64*ne*nL*W^2*Z)/3 + 
      (16*nL^2*W^2*Z)/3 + (304*Nc*nQ*W^2*Z)/81 - (160*Nc^2*nQ*W^2*Z)/243 + 
      (64*Nc^2*nd*nQ*W^2*Z)/243 + (64*Nc*ne*nQ*W^2*Z)/27 + 
      (32*Nc*nL*nQ*W^2*Z)/27 + (16*Nc^2*nQ^2*W^2*Z)/243 + 
      (5120*Nc*nu*W^2*Z)/81 - (2432*Nc^2*nu*W^2*Z)/243 + 
      (512*Nc^2*nd*nu*W^2*Z)/243 + (512*Nc*ne*nu*W^2*Z)/27 + 
      (256*Nc*nL*nu*W^2*Z)/27 + (256*Nc^2*nQ*nu*W^2*Z)/243 + 
      (1024*Nc^2*nu^2*W^2*Z)/243 + (10184*Nc*W*Z^2)/243 - 
      (1280*Nc^2*W*Z^2)/243 - (640*Nc*nd*W*Z^2)/243 + (64*Nc^2*nd*W*Z^2)/27 - 
      (64*Nc^2*nd^2*W*Z^2)/243 - (640*ne*W*Z^2)/3 + (64*Nc*ne*W*Z^2)/3 - 
      (128*Nc*nd*ne*W*Z^2)/27 - (64*ne^2*W*Z^2)/3 - (56*nL*W*Z^2)/3 + 
      (32*Nc*nL*W*Z^2)/3 - (64*Nc*nd*nL*W*Z^2)/27 - (64*ne*nL*W*Z^2)/3 - 
      (16*nL^2*W*Z^2)/3 + (136*Nc*nQ*W*Z^2)/243 + (32*Nc^2*nQ*W*Z^2)/27 - 
      (64*Nc^2*nd*nQ*W*Z^2)/243 - (64*Nc*ne*nQ*W*Z^2)/27 - 
      (32*Nc*nL*nQ*W*Z^2)/27 - (16*Nc^2*nQ^2*W*Z^2)/243 - 
      (10240*Nc*nu*W*Z^2)/243 + (256*Nc^2*nu*W*Z^2)/27 - 
      (512*Nc^2*nd*nu*W*Z^2)/243 - (512*Nc*ne*nu*W*Z^2)/27 - 
      (256*Nc*nL*nu*W*Z^2)/27 - (256*Nc^2*nQ*nu*W*Z^2)/243 - 
      (1024*Nc^2*nu^2*W*Z^2)/243 - (2570*Nc*Z^3)/243 + (1156*Nc^2*Z^3)/729 + 
      (160*Nc*nd*Z^3)/243 - (544*Nc^2*nd*Z^3)/729 + (64*Nc^2*nd^2*Z^3)/729 + 
      (160*ne*Z^3)/3 - (544*Nc*ne*Z^3)/81 + (128*Nc*nd*ne*Z^3)/81 + 
      (64*ne^2*Z^3)/9 + (20*nL*Z^3)/3 - (272*Nc*nL*Z^3)/81 + 
      (64*Nc*nd*nL*Z^3)/81 + (64*ne*nL*Z^3)/9 + (16*nL^2*Z^3)/9 + 
      (20*Nc*nQ*Z^3)/243 - (272*Nc^2*nQ*Z^3)/729 + (64*Nc^2*nd*nQ*Z^3)/729 + 
      (64*Nc*ne*nQ*Z^3)/81 + (32*Nc*nL*nQ*Z^3)/81 + (16*Nc^2*nQ^2*Z^3)/729 + 
      (2560*Nc*nu*Z^3)/243 - (2176*Nc^2*nu*Z^3)/729 + 
      (512*Nc^2*nd*nu*Z^3)/729 + (512*Nc*ne*nu*Z^3)/81 + 
      (256*Nc*nL*nu*Z^3)/81 + (256*Nc^2*nQ*nu*Z^3)/729 + 
      (1024*Nc^2*nu^2*Z^3)/729)/v^4
 
coB00BhZ = ((-17*h^3*Nc)/864 + (h^3*Nc*nd)/216 + (h^3*ne)/24 + 
      (h^3*nL)/48 + (h^3*Nc*nQ)/432 + (h^3*Nc*nu)/54 - (65*h^2*Nc*W)/81 + 
      (13*h^2*Nc*nd*W)/81 + (13*h^2*ne*W)/9 + (13*h^2*nL*W)/18 + 
      (13*h^2*Nc*nQ*W)/162 + (52*h^2*Nc*nu*W)/81 - (112*h*Nc*W^2)/81 + 
      (14*h*Nc*nd*W^2)/81 + (14*h*ne*W^2)/9 + (14*h*nL*W^2)/9 + 
      (70*h*Nc*nQ*W^2)/81 + (56*h*Nc*nu*W^2)/81 - 
      (h^2*(-17*h^2*Nc + 4*h^2*Nc*nd + 36*h^2*ne + 18*h^2*nL + 2*h^2*Nc*nQ + 
         16*h^2*Nc*nu + 160*h*Nc*W - 32*h*Nc*nd*W - 288*h*ne*W - 144*h*nL*W - 
         16*h*Nc*nQ*W - 128*h*Nc*nu*W - 512*Nc*W^2 + 64*Nc*nd*W^2 + 
         576*ne*W^2 + 576*nL*W^2 + 320*Nc*nQ*W^2 + 256*Nc*nu*W^2))/
       (864*(h - 4*Z)) + (64*h^2*Nc*W^2)/(81*Z) - (8*h^2*Nc*nd*W^2)/(81*Z) - 
      (8*h^2*ne*W^2)/(9*Z) - (8*h^2*nL*W^2)/(9*Z) - (40*h^2*Nc*nQ*W^2)/
       (81*Z) - (32*h^2*Nc*nu*W^2)/(81*Z) + (221*h^2*Nc*Z)/648 - 
      (13*h^2*Nc*nd*Z)/162 - (13*h^2*ne*Z)/18 - (13*h^2*nL*Z)/36 - 
      (13*h^2*Nc*nQ*Z)/324 - (26*h^2*Nc*nu*Z)/81 + (140*h*Nc*W*Z)/81 - 
      (28*h*Nc*nd*W*Z)/81 - (28*h*ne*W*Z)/9 - (14*h*nL*W*Z)/9 - 
      (14*h*Nc*nQ*W*Z)/81 - (112*h*Nc*nu*W*Z)/81 - (64*Nc*W^2*Z)/27 + 
      (8*Nc*nd*W^2*Z)/27 + (8*ne*W^2*Z)/3 + (8*nL*W^2*Z)/3 + 
      (40*Nc*nQ*W^2*Z)/27 + (32*Nc*nu*W^2*Z)/27 - (119*h*Nc*Z^2)/162 + 
      (14*h*Nc*nd*Z^2)/81 + (14*h*ne*Z^2)/9 + (7*h*nL*Z^2)/9 + 
      (7*h*Nc*nQ*Z^2)/81 + (56*h*Nc*nu*Z^2)/81 + (80*Nc*W*Z^2)/27 - 
      (16*Nc*nd*W*Z^2)/27 - (16*ne*W*Z^2)/3 - (8*nL*W*Z^2)/3 - 
      (8*Nc*nQ*W*Z^2)/27 - (64*Nc*nu*W*Z^2)/27 - (34*Nc*Z^3)/27 + 
      (8*Nc*nd*Z^3)/27 + (8*ne*Z^3)/3 + (4*nL*Z^3)/3 + (4*Nc*nQ*Z^3)/27 + 
      (32*Nc*nu*Z^3)/27)/v^4
 
coB00Btt = ((-32*Nc*t^2*W)/27 + (32*Nc*t*W^2)/9 + (1984*Nc^2*t*W^2)/81 - 
      (920*Nc^2*nd*t*W^2)/243 - (920*Nc*ne*t*W^2)/27 - (664*Nc*nL*t*W^2)/27 - 
      (2296*Nc^2*nQ*t*W^2)/243 - (3680*Nc^2*nu*t*W^2)/243 - (224*Nc*W^3)/27 - 
      (5632*Nc^2*W^3)/729 + (608*Nc^2*nd*W^3)/729 + (608*Nc*ne*W^3)/81 + 
      (736*Nc*nL*W^3)/81 + (4192*Nc^2*nQ*W^3)/729 + (2432*Nc^2*nu*W^3)/729 + 
      (4096*Nc^2*t*W^4)/(243*Z^2) - (512*Nc^2*nd*t*W^4)/(243*Z^2) - 
      (512*Nc*ne*t*W^4)/(27*Z^2) - (512*Nc*nL*t*W^4)/(27*Z^2) - 
      (2560*Nc^2*nQ*t*W^4)/(243*Z^2) - (2048*Nc^2*nu*t*W^4)/(243*Z^2) + 
      (64*Nc*t^2*W^2)/(27*Z) + (64*Nc*t*W^3)/(27*Z) - 
      (26624*Nc^2*t*W^3)/(729*Z) + (3712*Nc^2*nd*t*W^3)/(729*Z) + 
      (3712*Nc*ne*t*W^3)/(81*Z) + (3200*Nc*nL*t*W^3)/(81*Z) + 
      (13952*Nc^2*nQ*t*W^3)/(729*Z) + (14848*Nc^2*nu*t*W^3)/(729*Z) - 
      (128*Nc*W^4)/(27*Z) + (1024*Nc^2*W^4)/(243*Z) - 
      (128*Nc^2*nd*W^4)/(243*Z) - (128*Nc*ne*W^4)/(27*Z) - 
      (128*Nc*nL*W^4)/(27*Z) - (640*Nc^2*nQ*W^4)/(243*Z) - 
      (512*Nc^2*nu*W^4)/(243*Z) - (32*Nc*t^2*Z)/27 - (1040*Nc^2*t*W*Z)/243 + 
      (176*Nc^2*nd*t*W*Z)/243 + (176*Nc*ne*t*W*Z)/27 + (88*Nc*nL*t*W*Z)/27 + 
      (88*Nc^2*nQ*t*W*Z)/243 + (704*Nc^2*nu*t*W*Z)/243 - (32*Nc*W^2*Z)/27 - 
      (16*Nc^2*W^2*Z)/27 + (110*Nc^2*nd*W^2*Z)/243 + (110*Nc*ne*W^2*Z)/27 + 
      (14*Nc*nL*W^2*Z)/27 - (314*Nc^2*nQ*W^2*Z)/243 + 
      (440*Nc^2*nu*W^2*Z)/243 - (16*Nc*t*Z^2)/27 - (238*Nc^2*t*Z^2)/729 + 
      (56*Nc^2*nd*t*Z^2)/729 + (56*Nc*ne*t*Z^2)/81 + (28*Nc*nL*t*Z^2)/81 + 
      (28*Nc^2*nQ*t*Z^2)/729 + (224*Nc^2*nu*t*Z^2)/729 + (8*Nc*W*Z^2)/9 + 
      (460*Nc^2*W*Z^2)/81 - (316*Nc^2*nd*W*Z^2)/243 - (316*Nc*ne*W*Z^2)/27 - 
      (158*Nc*nL*W*Z^2)/27 - (158*Nc^2*nQ*W*Z^2)/243 - 
      (1264*Nc^2*nu*W*Z^2)/243 - (3349*Nc^2*Z^3)/1458 + 
      (394*Nc^2*nd*Z^3)/729 + (394*Nc*ne*Z^3)/81 + (197*Nc*nL*Z^3)/81 + 
      (197*Nc^2*nQ*Z^3)/729 + (1576*Nc^2*nu*Z^3)/729 - 
      (Nc*(-8*W + 5*Z)^2*(-32*Nc*W^2 + 4*Nc*nd*W^2 + 36*ne*W^2 + 36*nL*W^2 + 
         20*Nc*nQ*W^2 + 16*Nc*nu*W^2 + 40*Nc*W*Z - 8*Nc*nd*W*Z - 72*ne*W*Z - 
         36*nL*W*Z - 4*Nc*nQ*W*Z - 32*Nc*nu*W*Z - 17*Nc*Z^2 + 4*Nc*nd*Z^2 + 
         36*ne*Z^2 + 18*nL*Z^2 + 2*Nc*nQ*Z^2 + 16*Nc*nu*Z^2))/
       (486*(4*t - Z)))/v^4
 
coB00BWW = ((-16*Nc*t*W^2)/3 + (1232*Nc*W^3)/81 + (80*Nc*nd*W^3)/81 + 
      (80*ne*W^3)/9 - (208*nL*W^3)/9 - (2192*Nc*nQ*W^3)/81 + 
      (320*Nc*nu*W^3)/81 - (512*Nc*W^5)/(9*Z^2) + (64*Nc*nd*W^5)/(9*Z^2) + 
      (64*ne*W^5)/Z^2 + (64*nL*W^5)/Z^2 + (320*Nc*nQ*W^5)/(9*Z^2) + 
      (256*Nc*nu*W^5)/(9*Z^2) - (32*Nc*t^2*W^2)/(9*Z) - (32*Nc*t*W^3)/(9*Z) + 
      (4352*Nc*W^4)/(81*Z) - (832*Nc*nd*W^4)/(81*Z) - (832*ne*W^4)/(9*Z) - 
      (448*nL*W^4)/(9*Z) - (704*Nc*nQ*W^4)/(81*Z) - (3328*Nc*nu*W^4)/(81*Z) + 
      (8*Nc*t^2*Z)/9 - (8*Nc*t*W*Z)/9 - (16*Nc*W^2*Z)/3 + 
      (16*Nc*nd*W^2*Z)/27 + (16*ne*W^2*Z)/3 + (16*nL*W^2*Z)/9 - 
      (16*Nc*nQ*W^2*Z)/27 + (64*Nc*nu*W^2*Z)/27 + (4*Nc*t*Z^2)/9 - 
      (476*Nc*W*Z^2)/81 + (112*Nc*nd*W*Z^2)/81 + (112*ne*W*Z^2)/9 + 
      (56*nL*W*Z^2)/9 + (56*Nc*nQ*W*Z^2)/81 + (448*Nc*nu*W*Z^2)/81 - 
      (68*Nc*Z^3)/81 + (16*Nc*nd*Z^3)/81 + (16*ne*Z^3)/9 + (8*nL*Z^3)/9 + 
      (8*Nc*nQ*Z^3)/81 + (64*Nc*nu*Z^3)/81)/v^4
 
coBhZBhZ = ((217*h^3)/144 - h^4/(16*(h - 4*Z)) - (2*h^4)/(9*Z) - 
      (167*h^2*Z)/36 + 5*h*Z^2 - 4*Z^3)/v^4
 
coBhZBtt = ((17*h^3*Nc)/864 - (259*h^2*Nc*t)/648 + (125*h^2*Nc*W)/81 - 
      (1240*h*Nc*t*W)/81 + (304*h*Nc*W^2)/81 - (128*Nc*t*W^2)/27 - 
      (h*Nc*(17*h^3 + 28*h^2*t - 160*h^2*W - 1280*h*t*W + 512*h*W^2 + 
         4096*t*W^2))/(864*(h - 4*Z)) - (320*h^2*Nc*t*W^2)/(81*Z^2) + 
      (400*h^2*Nc*t*W)/(81*Z) - (112*h^2*Nc*W^2)/(81*Z) + 
      (896*h*Nc*t*W^2)/(81*Z) - (371*h^2*Nc*Z)/648 + (433*h*Nc*t*Z)/162 - 
      (380*h*Nc*W*Z)/81 + (160*Nc*t*W*Z)/27 - (128*Nc*W^2*Z)/27 + 
      (269*h*Nc*Z^2)/162 - (14*Nc*t*Z^2)/27 + (160*Nc*W*Z^2)/27 - 
      (41*Nc*Z^3)/27 - (Nc*(-8*W + 5*Z)^2*(h^2 - 4*h*Z + 12*Z^2))/
       (108*(4*t - Z)))/v^4
 
coBhZBWW = (h^3/192 - (31*h^2*W)/9 - (311*h*W^2)/9 + 16*W^3 - 
      (h*(h - 16*W)*(h^2 + 80*h*W + 192*W^2))/(192*(h - 4*Z)) + 
      (40*h^2*W^3)/(3*Z^2) + (92*h^2*W^2)/(9*Z) - (112*h*W^3)/(3*Z) - 
      (13*h^2*Z)/144 + (148*h*W*Z)/9 + (92*W^2*Z)/3 - (89*h*Z^2)/36 + 
      8*W*Z^2 + Z^3/3)/v^4
 
coBttBtt = ((-80*h*Nc*t*W)/27 + (272*Nc*t^2*W)/27 + (320*Nc^2*t^2*W)/27 + 
      (788*Nc*t*W^2)/81 - (3392*Nc^2*t*W^2)/81 - (7328*Nc*W^3)/243 + 
      (10496*Nc^2*W^3)/729 - (8192*Nc^2*t^2*W^4)/(243*Z^3) + 
      (57344*Nc^2*t^2*W^3)/(729*Z^2) + (2560*Nc*t*W^4)/(243*Z^2) - 
      (2048*Nc^2*t*W^4)/(81*Z^2) + (64*h*Nc*t*W^2)/(27*Z) - 
      (208*Nc*t^2*W^2)/(27*Z) - (512*Nc^2*t^2*W^2)/(9*Z) - 
      (6784*Nc*t*W^3)/(243*Z) + (41984*Nc^2*t*W^3)/(729*Z) + 
      (896*Nc*W^4)/(81*Z) - (512*Nc^2*W^4)/(81*Z) + (16*h*Nc*t*Z)/27 - 
      (64*Nc*t^2*Z)/27 - (98*Nc^2*t^2*Z)/729 + (2468*Nc*t*W*Z)/243 + 
      (2320*Nc^2*t*W*Z)/243 + (151*Nc*W^2*Z)/3 - (752*Nc^2*W^2*Z)/81 - 
      (1256*Nc*t*Z^2)/243 - (49*Nc^2*t*Z^2)/1458 - (1039*Nc*W*Z^2)/27 + 
      (220*Nc^2*W*Z^2)/243 + (2570*Nc*Z^3)/243 + (3623*Nc^2*Z^3)/5832 - 
      (Nc*(1024*W^4 + 4096*Nc*W^4 - 2304*W^3*Z - 10240*Nc*W^3*Z + 
         1176*W^2*Z^2 + 9600*Nc*W^2*Z^2 + 104*W*Z^3 - 4000*Nc*W*Z^3 + 
         625*Nc*Z^4))/(648*(4*t - Z)))/v^4
 
coBttBWW = ((16*Nc*t^2*W)/3 + (1556*Nc*t*W^2)/9 - (5180*Nc*W^3)/81 + 
      (2048*Nc*t*W^5)/(9*Z^3) - (9472*Nc*t*W^4)/(81*Z^2) + 
      (256*Nc*W^5)/(3*Z^2) - (64*Nc*t^2*W^2)/(9*Z) - 
      (23008*Nc*t*W^3)/(81*Z) - (3968*Nc*W^4)/(81*Z) - (8*Nc*t^2*Z)/9 - 
      (764*Nc*t*W*Z)/81 + (97*Nc*W^2*Z)/3 - (137*Nc*t*Z^2)/81 + 
      (236*Nc*W*Z^2)/81 + (197*Nc*Z^3)/324 - 
      (Nc*(-4*W + Z)*(-8*W + 5*Z)^2*(12*W^2 + 20*W*Z + Z^2))/
       (108*(4*t - Z)*Z))/v^4
 
coBWWBWW = ((-8*h^2*W)/3 + (32*h*W^2)/3 + (4058*W^3)/9 - (384*W^6)/Z^3 - 
      (448*W^5)/Z^2 + (8*h^2*W^2)/(3*Z) - (32*h*W^3)/(3*Z) + 
      (248*W^4)/(3*Z) + (2*h^2*Z)/3 - (8*h*W*Z)/3 - (51*W^2*Z)/2 - 
      (145*W*Z^2)/24 + (797*Z^3)/288 + (21*Z^4)/(32*(4*W - Z)))/v^4

